New instability of non-extremal black holes: spitting out supertubes

We search for stable bound states of non-extremal rotating three-charge black holes in five dimensions (Cvetic-Youm black holes) and supertubes. We do this by studying the potential of supertube probes in the non-extremal black hole background and find that generically the marginally bound state of the supersymmetric limit becomes metastable and disappears with non-extremality (higher temperature). However near extremality there is a range of parameters allowing for stable bound states, which have lower energy than the supertube-black hole merger. Angular momentum is crucial for this effect. We use this setup in the D1-D5 decoupling limit to map a thermodynamic instability of the CFT (a new phase which is entropically dominant over the black hole phase) to a tunneling instability of the black hole towards the supertube-black hole bound state. This generalizes the results of ArXiv:1108.0411 [hep-th], which mapped an entropy enigma in the bulk to the dual CFT in a supersymmetric setup.

==> Images/Figures_Section_3.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    618156,      13558]
NotebookOptionsPosition[    608355,      13256]
NotebookOutlinePosition[    608692,      13271]
CellTagsIndexPosition[    608649,      13268]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Hamiltonian for supertubes in CY background", "Title",
 CellChangeTimes->{{3.5261258703601294`*^9, 3.52612587796587*^9}}],

Cell["Various minimum possibilities illustrated in plot", "Subtitle",
 CellChangeTimes->{{3.5261258803675117`*^9, 3.526125904903903*^9}}],

Cell["(For section 3 of the paper)", "Subsubtitle",
 CellChangeTimes->{{3.526125908302648*^9, 3.52612591465926*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colorBert", "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", "Blue", ",", "Green", ",", "Purple"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot", "[", 
   RowBox[{"xl_List", ",", "d_", ",", "leg_List", ",", "args___"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{"xl", ",", "d", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Grid", "[", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Graphics", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"colorBert", "[", 
                    RowBox[{"[", 
                    RowBox[{"First", "@", "#2"}], "]"}], "]"}], ",", "Thick", 
                   ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"AspectRatio", "\[Rule]", ".1"}], ",", 
                 RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}], ",", "#1"}],
               "}"}], "&"}], ",", "leg"}], "]"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"GrayLevel", "[", ".95", "]"}]}]}], "]"}], ",", 
       RowBox[{"Offset", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".7", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"colorBert", "[", 
         RowBox[{"[", "#", "]"}], "]"}], "&"}], ",", 
       RowBox[{"Length", "[", "leg", "]"}]}], "]"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       OverscriptBox[
        RowBox[{"Style", "[", 
         RowBox[{"H", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<~\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
      "}"}]}], ",", "args"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.526201412902748*^9, {3.526201477312006*^9, 3.526201478298554*^9}, {
   3.5262015496506147`*^9, 3.5262017092763443`*^9}, {3.526202048960656*^9, 
   3.526202059190772*^9}, 3.526202089686393*^9, {3.52620433702992*^9, 
   3.5262043372028427`*^9}, {3.526207466593391*^9, 3.5262075184703407`*^9}, {
   3.5262075636516037`*^9, 3.52620767108034*^9}, {3.526207712700781*^9, 
   3.526207740342101*^9}, {3.526207818779172*^9, 3.5262078192794228`*^9}, {
   3.526207863000801*^9, 3.526207865012083*^9}, {3.526207966715041*^9, 
   3.526208021521101*^9}, {3.526208099545493*^9, 3.5262081464793997`*^9}, {
   3.5263516738797617`*^9, 3.5263516814198227`*^9}, {3.527217861563815*^9, 
   3.527217878101343*^9}, {3.527644292578108*^9, 3.527644293626884*^9}}],

Cell[CellGroupData[{

Cell["Hamiltonian in general ", "Section",
 CellChangeTimes->{{3.525160414439723*^9, 3.525160417256401*^9}, 
   3.526207560830353*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{"Hm", " ", "H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}]], 
       RowBox[{
        RowBox[{"H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}], "-", 
        RowBox[{"Hm", " ", 
         RowBox[{"\[Mu]", "^", "2"}]}]}]], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["Qt1", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"H1", " ", "H2", " ", 
           RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
          RowBox[{"Hm", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], 
         SuperscriptBox["H2", "2"]]}]], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["Qt2", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"H1", " ", "H2", " ", 
           RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
          RowBox[{"Hm", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], 
         SuperscriptBox["H1", "2"]]}]]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"Hm", " ", "\[Mu]"}]}], 
       RowBox[{
        RowBox[{"H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
        RowBox[{"Hm", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}]], "Qt1", " ", "Qt2"}], " ", "-", 
     " ", 
     RowBox[{
      FractionBox["c1", "s1"], 
      FractionBox["Qt1", "H1"]}], "-", 
     RowBox[{
      FractionBox["c2", "s2"], 
      FractionBox["Qt2", "H2"]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"c1", " ", "c2"}], 
       RowBox[{"s1", " ", "s2"}]], 
      FractionBox["\[Mu]", 
       RowBox[{"H1", " ", "H2"}]]}], "-", 
     RowBox[{"M", " ", 
      FractionBox["c3", 
       RowBox[{"s1", " ", "s2"}]], 
      FractionBox["1", 
       RowBox[{"f", " ", "Hm", " "}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], "+", 
        
        RowBox[{"a2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
       ")"}]}], "+", 
     RowBox[{"0", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["c1", "s1"], "Q1"}], "+", 
        RowBox[{
         FractionBox["c2", "s2"], "Q2"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.524393562154048*^9, {3.524393636264316*^9, 3.524393909403097*^9}, {
   3.524467021491493*^9, 3.524467025242786*^9}, 3.52446715418384*^9, {
   3.524474808511887*^9, 3.5244748224421253`*^9}, {3.5251676378126793`*^9, 
   3.5251676419680243`*^9}, {3.5251703893820553`*^9, 3.525170473925281*^9}, {
   3.525597406321446*^9, 3.5255974086687317`*^9}, 3.5255974578152847`*^9, {
   3.525600744290018*^9, 3.525600745210434*^9}, {3.525773244936925*^9, 
   3.525773246139401*^9}, 3.526021823716693*^9, {3.5262751728475523`*^9, 
   3.526275173023205*^9}, 3.52627523741319*^9, {3.5262752847479277`*^9, 
   3.5262752855119457`*^9}}],

Cell["Substitution rules for Cvetic-Youm", "Text",
 CellChangeTimes->{{3.525600543195011*^9, 3.525600548879899*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Qt1", "\[Rule]", " ", 
      RowBox[{"Q1", "-", "A2"}]}], ",", 
     RowBox[{"Qt2", "->", 
      RowBox[{"Q2", "-", "A1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A1", "->", 
      RowBox[{
       RowBox[{
        FractionBox["c1", "s1"], 
        FractionBox["1", "H1"], "\[Mu]"}], "+", 
       RowBox[{
        FractionBox["M", 
         RowBox[{"f", " ", "Hm"}]], 
        FractionBox[
         RowBox[{"c2", " ", "c3"}], "s1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
          "+", 
          RowBox[{"a2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"A2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        FractionBox["c2", "s2"], 
        FractionBox["1", "H2"], "\[Mu]"}], "+", 
       RowBox[{
        FractionBox["M", 
         RowBox[{"f", " ", "Hm"}]], 
        FractionBox[
         RowBox[{"c1", " ", "c3"}], "s2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
          "+", 
          RowBox[{"a2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
         ")"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subM", "=", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", "\[Rule]", " ", 
     RowBox[{
      FractionBox["M", "f"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c1", " ", "c2", " ", "c3"}], "Hm"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
           "+", 
           RowBox[{"a2", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
          ")"}]}], "+", 
        RowBox[{"s1", " ", "s2", " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
           "+", 
           RowBox[{"a1", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
          ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subH", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H1", "\[Rule]", " ", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s1", "2"]}]}]}], ",", 
     RowBox[{"H2", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s2", "2"]}]}]}], ",", 
     RowBox[{"H3", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s3", "2"]}]}]}], ",", 
     RowBox[{"Hm", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["M", "f"]}]}], ",", 
     RowBox[{"V", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox["d\[Psi]", "2"]}], "+", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox["d\[Phi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Hm", 
           RowBox[{"-", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
             "+", 
             RowBox[{"a2", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              "d\[Phi]"}]}], ")"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
            "+", 
            RowBox[{"a1", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}],
            ")"}], "2"]}], ")"}], 
       RowBox[{"-", "1"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subF", "=", 
   RowBox[{"f", "\[Rule]", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", "+", " ", 
     RowBox[{"a1", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.524218417315938*^9, 3.52421844761376*^9}, {
   3.524218511917603*^9, 3.524218517772141*^9}, {3.524466399743705*^9, 
   3.524466400276135*^9}, {3.5244666822075443`*^9, 3.524466742880693*^9}, {
   3.524466849501349*^9, 3.5244668523780727`*^9}, {3.5244669564611807`*^9, 
   3.524466958803738*^9}, 3.524467029157498*^9, {3.52446718317111*^9, 
   3.524467218968587*^9}, {3.5255976009218597`*^9, 3.52559760436791*^9}, {
   3.525600437181731*^9, 3.525600598038662*^9}, {3.5256008054429493`*^9, 
   3.525600807610512*^9}, {3.525600891531046*^9, 3.5256008940188932`*^9}, {
   3.525601045192978*^9, 3.525601046235111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ctc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"H1", " ", "H2", " ", 
            RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
           RowBox[{"Hm", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], "/.", "subQ"}], "/.", "subA"}], 
        "/.", "subM"}], "/.", "subH"}], "/.", "subF"}], "/.", "subH"}], "/.", 
    "subF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.525773254507311*^9, 3.525773298920952*^9}, {
  3.525773360516734*^9, 3.5257733633486137`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Replacement rules in terms of fixed charges and angular momenta\
\>", "Section",
 CellChangeTimes->{{3.525606378190378*^9, 3.525606379333455*^9}, 
   3.52612617984138*^9}],

Cell[TextData[{
 "The free parameters are:\nBackground:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", ",", " ", 
    SubscriptBox["\[Delta]", "1"], ",", 
    SubscriptBox["\[Delta]", "2"], ",", 
    SubscriptBox["\[Delta]", "3"], ",", 
    SubscriptBox["a", "1"], ",", 
    SubscriptBox["a", "2"], ",", 
    SubscriptBox["a", "3"]}], TraditionalForm]]],
 "\nEmbedding: d\[Psi],d\[Phi], \[Theta]\nSupertube: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "1"], ",", 
    SubscriptBox["Q", "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.525606449144978*^9, 3.525606584314475*^9}, {
  3.525606821197785*^9, 3.525606823561638*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subCS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d1", "]"}]}], ",", 
     RowBox[{"c2", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d2", "]"}]}], ",", 
     RowBox[{"c3", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d3", "]"}]}], ",", 
     RowBox[{"s1", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d1", "]"}]}], ",", 
     RowBox[{"s2", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d2", "]"}]}], ",", 
     RowBox[{"s3", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d3", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ham", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H", "/.", "subQ"}], "/.", "subA"}], "/.", "subM"}], "/.", 
       "subH"}], "/.", "subF"}], "/.", "subH"}], "/.", "subF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ham2", "=", 
   RowBox[{"ham", "/.", "subCS"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525768802090456*^9, 3.525768802885086*^9}}],

Cell["\<\
Replacements for delta's to Q's and a's to A's that scale as J ( but not to \
J, that's to complicated)\
\>", "Text",
 CellChangeTimes->{{3.525686818101721*^9, 3.525686847877017*^9}, 
   3.5260175840827703`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqJ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "M"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a2", " ", "c1", " ", "c2", " ", "c3"}], " ", "-", " ", 
          RowBox[{"a1", " ", "s1", " ", "s2", " ", "s3"}]}], ")"}]}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "M"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", "c1", " ", "c2", " ", "c3"}], " ", "-", " ", 
          RowBox[{"a2", " ", "s1", " ", "s2", " ", "s3"}]}], ")"}]}]}]}], 
     "}"}], "/.", "subCS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqQ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Equal]", 
       RowBox[{"M", " ", "s1", " ", "c1"}]}], ",", 
      RowBox[{"P2", "\[Equal]", 
       RowBox[{"M", " ", "s2", " ", "c2"}]}], ",", 
      RowBox[{"P3", "\[Equal]", 
       RowBox[{"M", " ", "s3", " ", "c3"}]}]}], "}"}], "/.", "subCS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d1", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P1", "/", "M"}]}], "]"}], "2"]}], ",", 
     RowBox[{"d2", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P2", "/", "M"}]}], "]"}], "2"]}], ",", 
     RowBox[{"d3", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P3", "/", "M"}]}], "]"}], "2"]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5256724487423058`*^9, 3.525672572141824*^9}, {
   3.525672607540052*^9, 3.5256726526228037`*^9}, {3.525673193513206*^9, 
   3.525673206904834*^9}, {3.525673361147893*^9, 3.525673366975614*^9}, {
   3.525673399559445*^9, 3.5256733997081947`*^9}, {3.525673455871648*^9, 
   3.5256734861976767`*^9}, {3.52567354081214*^9, 3.525673568122073*^9}, 
   3.5256787873296824`*^9, {3.525679047510639*^9, 3.525679051816615*^9}, 
   3.525686769188995*^9, {3.5256869097493477`*^9, 3.525686919583112*^9}, 
   3.526017584084401*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subD", "=", 
   RowBox[{"Solve", "[", " ", 
    RowBox[{"eqD", ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"subAi", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"eqJ", "/.", "subD"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}]}], "]"}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scaleA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", " ", 
      RowBox[{"A1", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "M", "]"}], " "}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["P1"], " ", 
          SqrtBox["P2"], " ", 
          SqrtBox["P3"]}], ")"}]]}]}], " ", ",", 
     RowBox[{"a2", "\[Rule]", " ", 
      RowBox[{"A2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "M", "]"}], " "}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["P1"], " ", 
          SqrtBox["P2"], " ", 
          SqrtBox["P3"]}], ")"}]]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525686893546444*^9, 3.525686926827958*^9}, {
   3.525687405280987*^9, 3.5256874246635523`*^9}, {3.5256874987385674`*^9, 
   3.52568753254679*^9}, 3.526017584088073*^9, 3.526021268120665*^9, {
   3.526029532999309*^9, 3.526029533876842*^9}, 3.526185486540162*^9, {
   3.526274483396512*^9, 3.5262744975049953`*^9}, 3.5262745436848516`*^9}],

Cell["\<\
\[LineSeparator]In susy case, |A1-A2| =|J| is the momentum, so this way we \
can fix A1,A2,P1,P2,P3 and consider the appropriate susy limit and compare to \
the plots above for the susy case.\
\>", "Text",
 CellChangeTimes->{{3.525679603025241*^9, 3.525679664765658*^9}, 
   3.526017584089319*^9, 3.526274454722913*^9}],

Cell[TextData[{
 "First, the discriminant of the g-function giving the horizons. Disc > 0 for \
horizons to exist. In fact, we even need M > (|a1| + ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{"|", "a2", "|"}], ")"}], "2"], TraditionalForm]]],
 " to have a Killing horizon and a true black hole in the spacetime. We will \
use that latter as a check below."
}], "Text",
 CellChangeTimes->{{3.5260175063352413`*^9, 3.526017584090187*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"a1", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"M", " ", 
     SuperscriptBox["r", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"disc", "=", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{"g", "/.", 
       RowBox[{"r", "\[Rule]", " ", 
        RowBox[{"Sqrt", "[", "R", "]"}]}]}], ",", "R"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hor", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"g", "\[Equal]", "0"}], ",", "r"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525661463755823*^9, 3.525661562933228*^9}, {
   3.5256869652964067`*^9, 3.525686987861532*^9}, {3.5256876372522373`*^9, 
   3.5256876384402933`*^9}, {3.525688045525947*^9, 3.525688082972465*^9}, 
   3.526017485869335*^9, 3.526017584091695*^9, {3.526296795996957*^9, 
   3.526296803028309*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"hor", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"a1", "^", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"M", " ", 
        SuperscriptBox["r", "2"]}]}], "\[Equal]", "0"}], ",", "r"}], "]"}], 
   "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{
    RowBox[{"r", "/.", "hor"}], "/.", 
    RowBox[{"subAi", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamDA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ham", "/.", "subCS"}], "/.", "subD"}], "/.", 
    RowBox[{"subAi", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.527143499000992*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["a1", "2"], "2"]}], "-", 
     FractionBox[
      SuperscriptBox["a2", "2"], "2"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["a2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["a2", "2"], "-", "M"}], ")"}], "2"]}]]}], "+", 
     FractionBox["M", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.527143499409791*^9, 3.527144151163993*^9, 
  3.527217772364831*^9, 3.5272427436675053`*^9, 3.52730937608648*^9, 
  3.5276098738582973`*^9, 3.527906583695366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["b"], "Input",
 CellChangeTimes->{3.526275306145165*^9}],

Cell[BoxData["b"], "Output",
 CellChangeTimes->{
  3.526300468851907*^9, 3.52635169382277*^9, {3.526449845744688*^9, 
   3.5264498575086527`*^9}, 3.527144151182262*^9, 3.527217772410603*^9, 
   3.52724274371518*^9, 3.527309376128358*^9, 3.527609873904565*^9, 
   3.527906583743104*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"m", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", "a1", "]"}], "+", 
        RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "^", "2"}]}], "]"}], "/.", 
   "repR"}], "/.", 
  RowBox[{"m", "\[Rule]", " ", "\[Epsilon]"}]}]], "Input",
 CellChangeTimes->{{3.5271441554391813`*^9, 3.5271442156773787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({repR}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.527217772634761*^9, 3.5272427437961683`*^9, 
  3.5273093763561373`*^9, 3.527609873911961*^9, 3.5279065839979763`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({repR}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.527217772634761*^9, 3.5272427437961683`*^9, 
  3.5273093763561373`*^9, 3.527609873911961*^9, 3.527906583999234*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", "a1", "]"}], "+", 
      RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", 
  "\[InvisibleSpace]", "repR"}]], "Output",
 CellChangeTimes->{{3.527144173254201*^9, 3.527144216114976*^9}, 
   3.527217772636299*^9, 3.527242743797799*^9, 3.527309376358382*^9, 
   3.527609873913373*^9, 3.527906584000057*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BMPV", "Section",
 CellChangeTimes->{{3.526183489723422*^9, 3.526183491020783*^9}}],

Cell[CellGroupData[{

Cell["Definition of Hamiltonian", "Subsection",
 CellChangeTimes->{{3.526028757084413*^9, 3.526028759927981*^9}}],

Cell["\<\
Definition: Supertube charges Q1,Q2; background charges P1;P2;P3
Susy Hamiltonian in one go: (note all the absolute values and subtle signs. \
For simplicity, we take only a1 different from zero. In the extremal limit, \
this is something we can do) With the parameetrization given here, Jpsi = J \
and Jphi = Sign[P1 P2 P3] J.\
\>", "Text",
 CellChangeTimes->{{3.525597992773506*^9, 3.525598014844748*^9}, {
  3.5260285031175547`*^9, 3.5260285350628853`*^9}, {3.526028622868965*^9, 
  3.5260286307061443`*^9}, {3.5263007464939737`*^9, 3.526300797024753*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P1", "]"}], "]"}], "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"c2", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P2", "]"}], "]"}], "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"c3", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P3", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", " ", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"J", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{"Abs", "[", "P1", "]"}]], " ", 
         SqrtBox[
          RowBox[{"Abs", "[", "P2", "]"}]], " ", 
         SqrtBox[
          RowBox[{"Abs", "[", "P3", "]"}]]}]]}]}], ",", 
     RowBox[{"a2", "\[Rule]", "0"}], ",", 
     RowBox[{"s1", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P1", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P1", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"s2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P2", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P2", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"s3", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P3", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P3", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"M", "\[Rule]", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H", "/.", "subQ"}], "/.", "subA"}], "/.", "subM"}], "/.", 
       "subH"}], "/.", "subF"}], "/.", "repS"}], "/.", "repR"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamS1", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"temp", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.525597759644689*^9, 3.5255978261984253`*^9}, {
   3.525597884615839*^9, 3.525597980978531*^9}, {3.525598018676353*^9, 
   3.525598041907544*^9}, {3.525598209762092*^9, 3.525598210799267*^9}, {
   3.5256794962997017`*^9, 3.525679503236239*^9}, {3.526028611678959*^9, 
   3.526028613095113*^9}, {3.526202197733798*^9, 3.526202199983012*^9}, {
   3.526298585324442*^9, 3.5262985965484457`*^9}, {3.526298719077094*^9, 
   3.526298736490055*^9}, 3.526300744040374*^9}],

Cell["BMPV_No_Minimum2.pdf", "Text",
 CellChangeTimes->{{3.5260288237759657`*^9, 3.526028833234215*^9}, {
  3.5260292034076977`*^9, 3.526029205868905*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", "4"}], ",", 
     RowBox[{"J", "\[Rule]", "6"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
   RowBox[{"J", "^", "2"}]}], "/.", "sub"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"Q1", " ", 
     RowBox[{"Q2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d\[Phi]", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"d\[Psi]", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
    "-", "P3"}], "]"}], "/.", "sub"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"hamS1", "/.", "sub"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"J", "\[Equal]", 
     RowBox[{
      RowBox[{"-", "6"}], "\"\<, \>\"", 
      SubscriptBox["Q", "3"]}], "\[Equal]", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.526298412570003*^9, 3.526298421618971*^9}, {
  3.526298493476321*^9, 3.526298505122942*^9}, {3.5263008108518972`*^9, 
  3.526300847382634*^9}, {3.527217790091423*^9, 3.527217854801221*^9}}],

Cell[BoxData["2364"], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.527243117178697*^9}],

Cell[BoxData[
 RowBox[{"0.`", "\[InvisibleSpace]", "+", 
  RowBox[{"1.4317821063276353`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.527243117182578*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVkHk01I0bxaf0FoVEllQvhkplmSJRfO8QorckKctLWRJKmQp5s1aKNlvS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\", \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "4"}]}}, AutoDelete -> 
         False, GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.8}, {0., 0.07851068663808447}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.5272431171922197`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1", "Subsection",
 CellChangeTimes->{{3.5260288026242027`*^9, 3.5260288111697273`*^9}, {
  3.526184737435261*^9, 3.526184766704317*^9}}],

Cell["BMPV_Minimum2.pdf", "Text",
 CellChangeTimes->{{3.5261846077383623`*^9, 3.5261846178754177`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sub1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", " ", "\[Rule]", " ", "0"}], " ", ",", " ", 
     RowBox[{"d\[Phi]", " ", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"d\[Psi]", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"P1", " ", "\[Rule]", " ", "30"}], ",", " ", 
     RowBox[{"P2", " ", "\[Rule]", " ", "20"}], ",", " ", 
     RowBox[{"P3", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"J", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"Q1", " ", "\[Rule]", " ", "1.5"}], ",", " ", 
     RowBox[{"Q2", " ", "\[Rule]", " ", "1.5"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sub2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", " ", "\[Rule]", " ", "0"}], " ", ",", " ", 
     RowBox[{"d\[Phi]", " ", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"d\[Psi]", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"P1", " ", "\[Rule]", " ", "10"}], ",", " ", 
     RowBox[{"P2", " ", "\[Rule]", " ", "10"}], ",", " ", 
     RowBox[{"P3", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"J", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"Q1", " ", "\[Rule]", " ", "1.5"}], ",", " ", 
     RowBox[{"Q2", " ", "\[Rule]", " ", "1.3"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], " ", "/.", " ", "sub1"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], " ", "/.", " ", "sub2"}]}], "}"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      " ", "-", " ", "P3"}], "]"}], " ", "/.", " ", "sub1"}], ",", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      " ", "-", " ", "P3"}], "]"}], " ", "/.", " ", "sub2"}]}], "}"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hamS1", " ", "/.", " ", "sub1"}], ",", " ", 
     RowBox[{"hamS1", " ", "/.", " ", "sub2"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"r", ",", " ", "0", ",", " ", "2"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Red", ",", " ", "Green"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"FontSize", " ", "\[Rule]", " ", "18"}], ",", " ", "Black"}], 
       "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H\>\"", ",", " ", 
        RowBox[{"FontSize", " ", "\[Rule]", " ", "18"}], ",", " ", "Black"}], 
       "]"}]}], "}"}]}]}], "]"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 2", "Subsection",
 CellChangeTimes->{{3.5260288026242027`*^9, 3.5260288111697273`*^9}, {
  3.526184737435261*^9, 3.526184762907449*^9}}],

Cell["BMPV_Minimum3.pdf", "Text",
 CellChangeTimes->{{3.526028841731079*^9, 3.526028844847062*^9}, {
  3.5260291991557693`*^9, 3.526029199455262*^9}, {3.526183906737308*^9, 
  3.526183906867819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", ".1"}], ",", 
     RowBox[{"J", "\[Rule]", 
      RowBox[{"-", "6"}]}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", ".1"}], ",", 
     RowBox[{"J", "\[Rule]", "6"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", "1"}], ",", 
     RowBox[{"J", "\[Rule]", "18"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub3"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hamS1", "/.", "sub1"}], ",", 
     RowBox[{"hamS1", "/.", "sub2"}], ",", 
     RowBox[{"hamS1", "/.", "sub3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.526028901925408*^9, 3.5260290642545347`*^9}, {
   3.5260291819994926`*^9, 3.526029182225668*^9}, {3.526029235853557*^9, 
   3.526029277063284*^9}, {3.526183590384109*^9, 3.526183715267417*^9}, {
   3.526183812635744*^9, 3.526183903038384*^9}, {3.526183971584256*^9, 
   3.526183977216386*^9}, {3.526184033525798*^9, 3.5261840951436987`*^9}, {
   3.526184167222536*^9, 3.526184208892262*^9}, {3.52618434607301*^9, 
   3.526184348200562*^9}, {3.526184792920998*^9, 3.526184795491889*^9}, {
   3.526200984483006*^9, 3.5262009849815893`*^9}, {3.526202114610703*^9, 
   3.526202157174687*^9}, {3.526202192538281*^9, 3.526202237186441*^9}, {
   3.5262024544539347`*^9, 3.526202454621768*^9}, {3.526202613647094*^9, 
   3.526202831026601*^9}, {3.526203337599949*^9, 3.5262033536914682`*^9}, {
   3.526204136547503*^9, 3.526204145660995*^9}, {3.526275367831256*^9, 
   3.526275369545116*^9}, {3.526275436773719*^9, 3.5262754391885147`*^9}, {
   3.526295149969226*^9, 3.5262951636186132`*^9}, {3.526300421865391*^9, 
   3.526300437425272*^9}, {3.5263004839010468`*^9, 3.526300582761376*^9}, {
   3.5263008643713913`*^9, 3.526300864770138*^9}, 3.5272178926803017`*^9, {
   3.5272431251180267`*^9, 3.527243131190345*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.`", ",", "24.`", ",", "276"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.527243210483789*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.527243210489635*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwd13k8VF8UAPCxViii0EITWSqhyO6doWRJESqkbFlbLEmE8exCyFKyRYgK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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwd13k8lM8fAHCECrkqR6ncKRJRFJ4PcoeEcoaUs5I7uXPlyrFLqZC7A8U6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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwd13k8VN8bB/CxJJLsS1LGkoQsJSl1H5QlRSKyz1DWfIWEQlGy7ykSslMh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.8}, {0., 0.035997515712627576`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.5272432106539593`*^9}}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.526202736322276*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["BPS limit (two choices for M: high and low)", "Section",
 CellChangeTimes->{
  3.526126166761444*^9, {3.526126199170267*^9, 3.526126214830114*^9}}],

Cell[CellGroupData[{

Cell["Limits 1", "Subsection",
 CellChangeTimes->{{3.526184629564425*^9, 3.526184630657887*^9}}],

Cell["3chge-NonBPS_NearExtremal.pdf", "Text",
 CellChangeTimes->{{3.5260296836909237`*^9, 3.526029688744862*^9}, {
  3.526029821848051*^9, 3.526029823942555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".01"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"R", "+", "rp3"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.526019597837749*^9, 3.526019598149983*^9}, {
   3.526023840073797*^9, 3.526023850375814*^9}, 3.526023885499433*^9, {
   3.5260239515998983`*^9, 3.5260240481986513`*^9}, {3.526024419275984*^9, 
   3.52602452022243*^9}, {3.5260245650356083`*^9, 3.526024574414003*^9}, {
   3.526024617621365*^9, 3.526024626227845*^9}, {3.526024757423777*^9, 
   3.5260250189416943`*^9}, {3.526025077508861*^9, 3.5260250903142242`*^9}, {
   3.5260254293467817`*^9, 3.526025463461247*^9}, {3.526025502894701*^9, 
   3.526025522033153*^9}, {3.526028892376707*^9, 3.526028893864277*^9}, {
   3.5260293256133423`*^9, 3.526029333116582*^9}, {3.526030903992703*^9, 
   3.526030904674943*^9}, {3.52603094493235*^9, 3.526030974813232*^9}, {
   3.5260325210110703`*^9, 3.526032531376243*^9}, 3.526032595472187*^9, {
   3.5272430363673697`*^9, 3.527243051367094*^9}, {3.527243140841702*^9, 
   3.527243176007732*^9}, 3.5272432571097803`*^9, {3.527243295568832*^9, 
   3.527243321082151*^9}, {3.527243354395949*^9, 3.5272433883969383`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.0064000323995799645`", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.006199866098583145`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.5272433890027437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.466287829861518`", ",", "0.9746794344808964`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.527243389007237*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nk8VN8bB3Ckb0LWsqUIRZJ8S6VUj6JChCJripix74WyZ52xluxESLbI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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nk8VVsUB3ChnkqSIVPGhKISQoWfcLnmK2MZQhEJ56KSEgmZikoeolQq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 2}, {0., 0.039776740178917955`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.5272433593905153`*^9}, 3.527243389795526*^9}]
}, Open  ]],

Cell["3chge-NonBPS_NonExtremal.pdf", "Text",
 CellChangeTimes->{{3.52602969381459*^9, 3.5260296985271063`*^9}, {
  3.526029816593874*^9, 3.526029817585886*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"repEmb", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
    RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
    RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"repM", "=", 
  RowBox[{"{", 
   RowBox[{"M", "\[Rule]", " ", ".9"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", ".2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Green", ",", "Red"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5260297068580513`*^9, 3.526029709034013*^9}, {
  3.526029757761875*^9, 3.526029757910787*^9}, {3.526032552045146*^9, 
  3.5260325551027203`*^9}, {3.5272430587811337`*^9, 3.527243102983655*^9}, {
  3.527243158943623*^9, 3.5272431594512157`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
   RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103310444*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"M", "\[Rule]", "0.9`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103312786*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.8998215131828182`", "}"}], ",", 
   RowBox[{"{", "0.8999159494260437`", "}"}], ",", 
   RowBox[{"{", "0.899957736038381`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.5272431033148527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.466287829861518`", ",", "0.9746794344808964`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103316984*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV0H840wkAx3HkutTyI5m5kijV9ZC6llPio0XFNU/pnsTtEBGeuq0Uat30
m1JRc91cdjFrG4183U5TQ8+Ep0jLaUyjUOL8CP0w+uK6P97P6/+3YyQ7KNrE
yMiI+aX/HVu+c0mdMspbFbWlcSaT7l0msqX52zKAjvaeBM48zGddkDjaBmHZ
DJNy7UEnVHuoB+faRkKooAfrYr/DN9IwK1Pbw9gTNRY4HcbAlg6XJdPU0/Bl
BQv2/RAE/bi1nKReQ03ymfbwpZGQpqZyPlNFqL14jzutPQR3YZJpla4U3bzx
WT/3n0KlwDxXYqwC055/m3L3AvK6NvY/+lWNbpariXh/JjxymTedWHU4tSJr
ZcBHPrqGLLiBb+uRU7UBoSa/g1Oq/X4oToMfZQseOc/+A8XH2gRlzU2w3tY6
XFKVg0Szu5d7bZ6j7fqfky2Um+h1Mc6oT22BquXMbSNZLl7Tli6laXSYv6OV
+eJGHhysSIceih42KXa5aQkimAo3rYg+3gGal5dqwjcf5Qa3rmXhrxBW08bo
GM1HzcDRsoTsTjh6pquuZYsxEkP1Nm7sgmts26W3K24h0i8/o3qwG/yzC4Y+
CG9BNhizv8P5DbgK0SwORYK1E1SzVf49UIauVeZES8DXTK7Wnn2LnJfVfpVK
Cea5glJ1rxcqzQArfkoC7eABQv+iDzERr8wY7lKwk5/pg2z6QaEFNByJl4K5
36lpcv0AIjA5oMuSIkD/5HjfnkEUWjjN0ZdLYb+gpMA1cwgsn+CDhzukoFfy
RJLSd+D5cU/Ip6TItFFbqhKH4bEsLNLOUQaqxei3flYjiE1fe96wWYbKDTRZ
bN4I6IfHo3QxMuysD4lTeo0iYjEzUJUpw8wrVzNET0fBmi0JMqmQoZ6faFEU
9h4Nof4PTw/JwJ1KbOoefw/DOftZbJcCMG8cnFBc/ADBoa/oq9gFmC1MiS5d
/hGWQb7VSnUB+jSp6wLufcTAHu2BkwsL0brVK9wk4BNiD5S7K08Wglhi3tDz
5hP2tTVPhpCFKFrzXBidNIYjk51H/+XdBl98t9TSxgCDdefpDYvkuBC61VF/
x4DVIXa8d0/kyGM8+bDJZxyWnGqRy9kiiDN+mdOsH0fvcAvjXVgxHpnPTDVi
T8Cw6+uE+T53MKUJYDGnJvBa+jpdTivBIkPhkdrsz6DUxdvxpSWI2Gk8qltJ
wvCMM1ToQeDBXL+Kva4kTH15YHoScHicltbnRiLrqYA77EWgg2HpME4nsY+S
/vf6zQRYdIftNJDQ6Ln0FiaBYFsvye5dJLav90zxjiIQ2J4c+g+XRGvyse1V
VwgUZ6ucf+KRWJ0WsjXlKoG5u41Guk6S8HXvX+OTRaChMTV19ByJnOtl2ofZ
BPwfXFdYZZJQ7BiN1IkJ+OYrzHeISQhgLXG7T0AcbtC1SEiQ932KpioIzFi4
8VZ4AYkG03hJ4wMC6qxqT3YxiW2PN7EP1RLwOd8Ue0VJgpJjHK5+RiCXQaVT
75Og2ZlNCJoJTE+FTAsrSGxMcEvjtBCoTOr8rUhNIvNVHM+pnYA93XnvuhoS
i5Nqe8iXBE4Mx7pU1H35MdLEaO0ioJfLx3wfk5Cf+eua4g0Bz7hhdUMDCTHr
kvZqL4H/APtBaqk=
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVjms0lAkAhke1Nl0wlZmpFZvo4rDJjmUTL3PQsukwbdOyctuQs1q3jaQN
3cg565LdTrbkui7tEJPGuA1m0ve51aQSayKK2NCYiNHHrP3xnuc8v553W2A4
N2gFjUZzX97/nNvpuZ0Q/Wi/L8ymrJ1ytBcWMFmuTA5GumbpYi8jbPK5UryN
yUVHrMUhimcJqY1kcj0zEOrGBsk9Tw62lPjSVzGjMKOVHeV2gAuXAbPtasZ5
/KspHci0DIRctZFPMa7i792W6ce1olCSnBzxkVEAiu6VQBMl4auc2FVNfQLc
b+46HCPNhPi6dl6xRgOyEisCZqOzkT+8/23brxJwbqRULlrnwSbPPdfIh8Bq
Yqz8lbAQw1M68YfedIA/mvruY00xIgQ91lOhMnicPcg3EpahIu6f68Kn3eBo
dgT3B/MRo1Xz25jeM+zQWcu/W12BMTON9I7k5/juU82eooRKvGYZG7NkfZj5
ZK416UwVDOmU4eg6OaZCEi3v+QiwKsdxV9CZAdiXROer7O6idn7P8A6/l4hI
oJ+lqe+ideKUMDp7CP4K9ycRTdWYDmbYazwcRluq70uHk/cQ6FyYLp18hXBO
pzRxpRClk8EhAyYjGK355oLLDSG+XGBofeE6ClLK1VYb1iBLtmjRc/ENtmzO
sGorqcEGc6xrqhuDqZaty50dIvRMhlXJ+8cxNthX9vi6COGnH8u5em/hNNAk
O0+vhXuIUffi1xNwI5TqlsRauMm7zox/Pwl2qHCEmKzF1s8qy8wzpsANjr4V
GVQHtvhcQbHgHT5XbNCrf16HDD2JbkOMAlQIw3rkaD0YOsrdzvRpyE0NvM71
10O8j1V6In8aY+1Zx/J9GuDZ4RUqslOCpQgvmFE0QDMtM73gkRIWvbq2xy42
oiMrRqfc9z02vZid8jQQI34ppvuV6j0qt8ii9B+L4X7j5EJ16gwmbo+6LVxo
wpqchCDBzlmEObR2bjBtxrgs2cqtbhY2+SbFMVeb0XvAzm+F2wc4RNZX0Wgt
qNqu3Tk68gH+3mYjXgktKN/7LCcodg5sAw+ToqUWZBXVCHT15uERzxPtuyrB
Fe8D2+R35qEs1JrnmkuRz+macXRQQeR8xDGOkKIo/ee1T+UqVFuwj3Dj7qNN
WzOZFr4Af5Pa+PrdrViSufm4Ly1g9bXKP8tftsJg/vYvD7I/gpbbolcqeAB/
Tw1lnymFlM36j/KTCDSvd24MMKfAuvwojXeJgGF7Ssr4Hgr6bzN3rrtCYICj
a6hiU6jcmPY6LoOAD9vwIAsUTsf/lOaXS+Ao066Yd5iC063BqsONBA69OO39
JJ5CqcvRmkEVgYrsBpMfzi33tCMb7iwSWM+jTQ8nUgi7OXgzUYNE58PkZOUl
CscHNBTGWiRcm69V0zMoWFi5DsWySDgVVmt7FC3/87ZTu1iTKPKb73teTGFX
zFCLsS2Jlfr7//Iro8APUvqvBAnJ71Lb8Iplf5DLlrqQcLjcfSJNRGGGvYbt
ziORx2GwGfUUJiQf+vd6k1AvealzGin4x/X5M31JiGOH/iiXUOhNatUYCSKx
lW0SYNW63Hui2NoVSuKs4oRZI0Eh41seU3iShJzPn3Nqp0D2ak7lRpKwDVVI
OjspRARsLEg9ReI/OFdvPw==
     "]]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVz3s0lHkYB/CZ1qktl9JmRqnGJLXroNRES/lK4bgu9mSrnUUX0Z7CZht0
0ZVRHbErHbbVMmmQSxKys4hh3p9cJ5VLDcuU2wnrui69se/+8ZznfM7znOd8
H/6REO+ARSwWy52p//v0Zi8jUnrU9hsfozDfC562JRKuvjPXHgsJBtnVveZY
Jbwu5XO9UTVR+Mi5xxbVO+XD2twjkIju7i9r98CaTF9dDe5puBzeZvKG+MKx
y9RogXMF2uHClU7SYKhmv8ilOb8iTJJUGHc0CplicehHjgRnu1sMM/6Og2Vq
uMazjkLUmi4bFM+noiJZJ03KLkOLlk2bQfQDpKt3fXh+QQ5Lz2vx3aIc7Exz
/2ODkKAqO8e48WkB1CPLz3n010N0pt90k+sThBa2Wo2cUCLp3lj0qa5i5Ee+
SS551YImweIcJ4tSiJY+jRvQew1q81ue/1YZBkzZ8fXiNoRqTmrSZmV4r79x
o76yAx6Kkbjf1eXg6dK8Pi0VOjVtfws++QwaqXu+DDjbBcea9oKFyEr8ObNF
vcmvG35Xm3O0+VVQDJ0pCUvpwZpgxzvuVBXGjnNs2U1qGD2ISss8KMcRh/vx
1cPvIOxvsq5slSNr+Hhgl3Ev2D/Keqe8qrF9jrPU3LkPzqLilNWyaiQqP21t
vdYP748R21mGNVhpBq1nsgFoqtfWvYysQevwyceqt4PwWcm+aaWoQUjEC5W3
3gdsO2+xKUZHAffADS2fvh6CvkXYkieuCrioGs8OHhjG+42r3UIvK7DOoCDb
LGEErZePW/kXKyCoiJJIC/+Bm8aI06luBRL05CvKRKMokT7Uql1KgbN8/CsH
3TFYGzjlJZtRqLDWzwpKH4PllbBZa1cKXvUHT5TuHsfJRJSQQAqLb/0SL2ke
Byu8Mzr2IoX6RNHyPN8JFHXeSxbfpnBuXtTybnYCtfwYb8tsCu53T80V3ZhE
bqRJ0pSMwrLUiwGFm6dwzPM2f6aBwqBSvMNFNoVVOfvlmp0U2p12+y1y+RfC
feaRF4YoPDbSaejrZUx5cN0+UcizeJ0aED4NlsS1IkibIDHjaeEKvRkcMzG3
reARXD/kxFc9mgG9s6BuyXaCdPvGyT12s0ion82OdiTIiA/WfKWaRW6mtCP7
B4LnOovFrJA5KB1fGp4/QzCvdBG6z88hYXLJmFU8wfqZhz9TKR9R9mrdAj+f
wN+LPd5hQiP2zjCP20RQqe1QftiMhr83Wy+PMa8uNnZwC+O1j133NhN02a/g
zQpoZN1wiApVEggFPDd90Cgd7Z1rbCH4jrtb6vMtjdpOg8CkNgKPzohDL88x
8xthT3x6CPJTyoy/j6JxwC5j2RRjbR/WmPoSDc+cUGmimqChSSwej6aR8Nwm
98U7AufKO0W6CTQuJQkmPPsI9t0v0vHMoJH85qerwg/M/34zHW1SGoYuUVsW
GH+2dtcDv2waBXnpfMkQgfx2tU1IPnO/5Gb7wDCBXUxL0K1SGp/3XkqMHCVI
s+cIOH/RGNjQcXr9GMHC/MGF1HLmfrNGSjXjivCepDw5kz9CINOZIFgnMD68
Q0HDLiSwuIjx+dEg03JCQ1lbP31okkCVmzu9r47Zn4u4zJ4isDkxKm9oYPKH
x3hnMf4PfWZ3jg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1.8}, {0., 0.19108708299496469`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103606922*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5272448992351847`*^9, 3.5272449003714523`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Limits 2", "Subsection",
 CellChangeTimes->{{3.526182755965879*^9, 3.526182758883791*^9}, {
  3.526184627217091*^9, 3.526184627324648*^9}}],

Cell["3chge-NonBPS_NearExtremal2.pdf", "Text",
 CellChangeTimes->{{3.5260296836909237`*^9, 3.526029688744862*^9}, {
   3.526029821848051*^9, 3.526029823942555*^9}, 3.526184653243948*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".01"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "H", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue", ",", "Green"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"M", "\[Equal]", "m"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", "   ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", " ", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,      \>\"", "  ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", "  ", 
      RowBox[{"18", "\"\<,   \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"H", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526019597837749*^9, 3.526019598149983*^9}, {
   3.526023840073797*^9, 3.526023850375814*^9}, 3.526023885499433*^9, {
   3.5260239515998983`*^9, 3.5260240481986513`*^9}, {3.526024419275984*^9, 
   3.52602452022243*^9}, {3.5260245650356083`*^9, 3.526024574414003*^9}, {
   3.526024617621365*^9, 3.526024626227845*^9}, {3.526024757423777*^9, 
   3.5260250189416943`*^9}, {3.526025077508861*^9, 3.5260250903142242`*^9}, {
   3.5260254293467817`*^9, 3.526025463461247*^9}, {3.526025502894701*^9, 
   3.526025522033153*^9}, {3.526028892376707*^9, 3.526028893864277*^9}, {
   3.5260293256133423`*^9, 3.526029333116582*^9}, {3.526030903992703*^9, 
   3.526030904674943*^9}, {3.52603094493235*^9, 3.526030974813232*^9}, {
   3.5260325210110703`*^9, 3.526032531376243*^9}, 3.526032595472187*^9, {
   3.526182159362781*^9, 3.526182209885626*^9}, {3.526182243034286*^9, 
   3.526182313219965*^9}, 3.526182346016345*^9, {3.526182653513776*^9, 
   3.526182750152296*^9}, {3.526182976685445*^9, 3.5261832314372272`*^9}, {
   3.52618328066994*^9, 3.526183449951985*^9}, {3.526183565618381*^9, 
   3.526183569854377*^9}, {3.526183762408319*^9, 3.526183790247388*^9}, {
   3.526183981325067*^9, 3.52618402628095*^9}, {3.5261842294715347`*^9, 
   3.5261842753074417`*^9}, {3.5261844391515017`*^9, 3.526184551115138*^9}, {
   3.526184658998807*^9, 3.52618466162043*^9}, {3.526186785119193*^9, 
   3.5261867928982973`*^9}, {3.526201130678185*^9, 3.5262012398836823`*^9}, {
   3.5262037316195307`*^9, 3.526203732291122*^9}, {3.526203810323462*^9, 
   3.526203829391944*^9}, {3.526203862665284*^9, 3.5262038630215073`*^9}, {
   3.526207353827594*^9, 3.5262073617156153`*^9}, {3.5262074162942467`*^9, 
   3.526207420862761*^9}, {3.526209129890683*^9, 3.526209242979966*^9}, {
   3.526211843155242*^9, 3.5262119470754013`*^9}, {3.526274611684615*^9, 
   3.526274612387804*^9}, {3.5262752038632307`*^9, 3.526275205762928*^9}, {
   3.526275318960579*^9, 3.526275343376872*^9}, {3.526275392895121*^9, 
   3.526275395565218*^9}, {3.5262754669707327`*^9, 3.526275537004774*^9}, 
   3.5272434333772287`*^9, {3.5272448919726133`*^9, 3.527244896739746*^9}, {
   3.52760990933272*^9, 3.5276100691219378`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.004600039608876922`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.5276100698596773`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.527610069862557*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k41F0Ux8eSyt6GColCFIqixEGJJERlSRQzY19TiISZkaXsSrZkVwgJ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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nc8lV8YAHApSiRRl4qyykgUQshzjRepJKmszEhLNsneq4sXRVHISCiE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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c8lV8cB3BS/cyiMgolVO4lO2R9kNAgEdnuozJKRVlldCtRWlZWFBIK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",      \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",   \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.01`"}], Background -> RGBColor[1, 1, 0],
       StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.0006697260435347407, 0.03629327866400103}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.52761007088995*^9}}]
}, Open  ]],

Cell[BoxData["  "], "Input",
 CellChangeTimes->{{3.5276099533240547`*^9, 3.52760995346695*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526207349560175*^9, 3.52620734961803*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526207350437834*^9, 3.526207350493661*^9}}],

Cell["3chge-NonBPS_NonExtremal2.pdf", "Text",
 CellChangeTimes->{{3.52602969381459*^9, 3.5260296985271063`*^9}, {
   3.526029816593874*^9, 3.526029817585886*^9}, 3.5261846767366877`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue", ",", "Green"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"M", "\[Equal]", " ", "m"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"H", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5260297068580513`*^9, 3.526029709034013*^9}, {
  3.526029757761875*^9, 3.526029757910787*^9}, {3.526032552045146*^9, 
  3.5260325551027203`*^9}, {3.5261261248809233`*^9, 3.526126127065133*^9}, {
  3.526182323924469*^9, 3.526182358687595*^9}, {3.526184697983138*^9, 
  3.526184701403068*^9}, {3.526184826835017*^9, 3.52618483148566*^9}, {
  3.526186772706018*^9, 3.5261867796147327`*^9}, {3.526207385445179*^9, 
  3.5262073937497663`*^9}, {3.526207429881971*^9, 3.526207430529317*^9}, {
  3.526207945779502*^9, 3.526207954774234*^9}, {3.526208179777705*^9, 
  3.526208188394055*^9}, {3.526275577027981*^9, 3.526275584682674*^9}, {
  3.527243490506391*^9, 3.5272434983110847`*^9}, {3.527243539914126*^9, 
  3.527243548259491*^9}, {3.5272447433653917`*^9, 3.527244756408399*^9}, {
  3.527244908142346*^9, 3.527244911627689*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.713206698177673`", "}"}], ",", 
   RowBox[{"{", "0.713206698177673`", "}"}], ",", 
   RowBox[{"{", "0.2115988138063194`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.5272449120816708`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.527244912084381*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVj3840wkAxqecOy5CzJ6LpJJ++FGZUrJXK9fZcxPVU36dRSHPudRdmeiq
x3Gre5JVh9DKr1vKbDPadwlprpxZJaFci0iYUhlq9M3O/fE+7z/v83w+r1N0
4vaYWRQKhT2T//ujS/DiJsVexrzk3Nkiv3UMebEdLcCOiUNn84tODNrAJuK0
0MluO7Lv3Ezu6V+CRm/liLldNPY+DzLv76Hjm6uRVsZ2P0N3iJlg1bkF33a7
LjZQ0xBG+O/IUO6EZnKeiKSeR29otnlOwT5c5fEOfqIW41G9IpgReBhrBVzj
210ydBfHhucfS0f9RYtCoVEt/I4ah5VkZKKob+Pr5l+VGBxL28HUnod3IfvK
oogmSD7/ZnbEPhd9b+emBg62QPU4UTBwJx8HZZ3r3sa3wnM4pnxlwmWIj/57
Ud7eBkPQtinHnkIkmRKZQ7YdSKE5cwLYxRhyNcpq4T3B8oiFK3tqStBPW7KE
1tqF5vg1mx3HS+FoRToOzNEg9E5aXLiFEMaCTctiUrqhN3Xp5yy9ipt6j76l
nBeocnNj5NqU4e6bI/Jf8nrB8M0zjTOUYTSWyjB60Adx1ewqSus1RPuXZDWO
vERg0oH2zJPXUTYSG9ft/AoF3+XInNzL4TlFNXUPGEDEYw/hUEM5LrR+XtWZ
PgiVSj3sECyCtRvm3K4ZQvuZzSHcRyJ0jiRUap5pMU4/4TPBqEBi8iPNdtvX
oBo8D60RVYAdt6jt8/o3uJRCc+syE4OluZ+iDRkBq/dLeEaL4TBfes2N/xbe
q3KY3Fox6PXHi4Wyd9gZ55Y7bi4B31ZpWZv0HtH26oVv9klAnatb7m81CkXm
vYJzNRLUb6CV7S8aRXKv4YqliRTBLaHxCl8dFP285klPKUzOnssqfqjDi8Ss
TocoKVouJM2tiByDNN36Bxe+FKnTSW0vJ8dQaHS8/osmKdgFP01V/zEO795c
r6RpKcwEJ2JkLhNQDbue0qIS2laeF6tmAglry5qq0yrxdKsvZxbrA5SVNhJ7
VSUqF1uoB159QOwt0zVdC2SoWN0hiOF+ROeYQ13kERkulBIyS1s9XFd5sV49
k+F02FYnjUSPOYskdGtWFYqY98c3+U2C3zBWrb1ZhdKsA1+3ayZxWDB8vty3
Gs0WJjxK4hT4it2ulo3VmG5lRbCnp0A38+NYBN3AAv31w/fyPsE1Mr+AMnED
e4KNdF0rSCzr2Ohcmi9Hg7l/XZQbCfrziRXFAjkcVadOaT1IiMrS5xcVytHN
tHScpJPgU+vrioRyRNAdv6eBhP2Hp2ZimRy77XyFu3aQuESJ1upUcgQ+Tw57
nErizMSGv91JOcR5tc7hx0k8NXZKZBnkMN9FGe07SWLPP0LTuFkE1A94PF0G
CXL9couSrwgENORUW/FJpNM9QpfaEthSUm0RVEoi+UUILcydQClH3/VEOOP7
Tv8gfTWB2fYb/+Jcm/nzYzZXSieg/LPRJ1FM4hgt7IqZDwG/39v2n1XM+Fi7
s1VbCRQyqXTqrRle6v1ckkXAMB1qENTN7C9nd3gEEqjn9mZXKEkktHitzNtJ
wIHuHOV1l4RaGLL54W4Cx97vd61rIlGoWb/NJJyARiT6uEVF4mLTdCAjkoBP
/HulWk2ioVbN5EYR+A8zY2JF
     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1Xk8VG0bB/ARPU9JtmwpkWyV0qJN6Udla48WJNvTohItkixF2QlFmTln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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk8VN//B/AR6aOQnUoRkopSqewvCVFEpCTZkmjRQqJSRGbuWBIlFSVb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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.9`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {0., 0.09133096104482075}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.527244912683798*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Over-rotating limit", "Section",
 CellChangeTimes->{{3.526126264138842*^9, 3.5261262665086403`*^9}}],

Cell["Check Plots for this extra term!", "Text",
 CellChangeTimes->{{3.52619157003716*^9, 3.526191576015285*^9}}],

Cell[TextData[{
 "We need M = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"|", " ", 
      SubscriptBox["a", "1"], "|", 
      RowBox[{"-", 
       RowBox[{"|", 
        SubscriptBox["a", "2"], "|"}]}]}], ")"}], "2"], TraditionalForm]]],
 " and going away from this limit. Take a1>0,a2>0 always to avoid the \
absolute values.\nIt seems that this extremal limit has bound states... Need \
to understand."
}], "Text",
 CellChangeTimes->{{3.5261849707498293`*^9, 3.5261850387163897`*^9}, {
  3.5261851267381372`*^9, 3.5261851373626347`*^9}, {3.5261864053239183`*^9, 
  3.526186420404546*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamDA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ham", "/.", "subCS"}], "/.", "subD"}], "/.", 
    RowBox[{"M", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "-", "a2"}], ")"}], "^", "2"}], "+", 
      "\[Epsilon]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526185115945413*^9, 3.5261851757752657`*^9}, 
   3.526185205946336*^9, {3.526186006241061*^9, 3.52618602152873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"M", "\[Rule]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "^", "2"}], "+", "\[Epsilon]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repE", "=", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", ".0001"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"a1", "\[Rule]", "2"}], ",", 
      RowBox[{"a2", "\[Rule]", ".1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", ".5"}], ",", "repE", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", ".5"}], ",", "repE", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"a1", "\[Rule]", "1"}], ",", 
      RowBox[{"a2", "\[Rule]", "1.1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repE"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub3"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp3"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{"\[Epsilon]", "/.", "repE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", ".6"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Green", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "\[Equal]", " ", "ee"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526182433651559*^9, 3.526182609778962*^9}, {
  3.526185195186824*^9, 3.52618519860958*^9}, {3.526185308848732*^9, 
  3.5261853123626347`*^9}, {3.526185359364579*^9, 3.526185386085277*^9}, {
  3.5261856940921373`*^9, 3.526185699270061*^9}, {3.526185787706724*^9, 
  3.5261859932712107`*^9}, {3.5261860383436737`*^9, 3.526186044246811*^9}, {
  3.5261860878368998`*^9, 3.526186138061549*^9}, {3.5261861999403467`*^9, 
  3.526186206762391*^9}, {3.5261862598501*^9, 3.5261863899351254`*^9}, {
  3.5261867466964283`*^9, 3.52618675723869*^9}, {3.526187010455323*^9, 
  3.5261870197732487`*^9}, {3.52618904891483*^9, 3.526189071512508*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00009999999999976694`", ",", "0.00009999999999976694`", ",", 
   "0.00009999999999976694`"}], "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.5261890719934387`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.806225774829855`", ",", "0.806225774829855`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189071997184*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{"-", "1.6722808394180042`"}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{"-", "53.65948293825391`"}]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", "1.6722808394180042`"}], ",", 
      RowBox[{"Jps", "\[Equal]", "53.65948293825391`"}]}], "}"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{"-", "16.123584120610484`"}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{"-", "14.150687617939234`"}]}]}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189072001236*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVkns0lAkAxWeVk50kTcQeNV61KUreKuNKtrYHoWlZNlpGacizWhWZQZRa
i7xCGsR4NF8pjyjpwZJlGW/RzJgvj7UpkcfOHlr7xz33/s6559x/rrZXoLOP
HIVCsV/S/z4tXmdYfuig9VJU4LssMG5Ha2opauqBQum1Gv34xjpwU9XVXrol
KI4ZlbSZcWvXWTlGLf17UCQycd0XmXWrSE/tAd0VlCC3OWvVlVjRuTummO4L
Soquq7mNBjbaN+wqpIeBwj9s/ixVHyZUatpd+lVQ5nwuroMVsoWf5Zk6t8Bp
e6/+adgBXT7l7PrSPHD+sc1R++SCbdud3lXxi7DD0zP3VcAJzG6lRUZvuo8d
hQ3GKRk+2HOH6mya+RCTsWnC6Ao2bPbSZ5KlFXAU1yRK9gdh7LCudo5GNRQO
K3anOIRi6ucDNPMNT/E8LObIqb3nYZr0lUqNZx3CumczorMvYMLnzBkfsxdw
rVHiGYvCoVLprGr36CUk8frVemocuK7lNmQ41cPgFPsG4zMX9rPoM+lqwHvu
orvqi2h4jOyftvulEY/9Yj9eaLgCu2tNzvdor6E+YJ5vK4zDQFm/iltyM/qc
dANuNV1DwqiJOMK4BVZlR1f8JruOqTy64lhlKyanhBGLqgkI8XPe0+TeBqts
yzZHi0R4h0YejwxvR4tpA9/2ZBKGp2//wWAIoXCwrGL11WTMyCQMC6UOKMrK
3q9qvgmRnf/QUWEH2sXzrLmFFBiNmfCzEjvBmli/n2ecBhpNK5h+ogss8t5x
pWvpaLnM9K/X7sZzeqNreVsGVEIEfgXT3Vgf29MbvDMTvz+z/bXsRQ9SXk5N
etzNgpODlkTC7QVvgsbsXMgGm6Vjcci5D2Grb/bLh+fAvda/rk+lH13GkR4j
o3dQFTh9OqmzH/MjPbW5xTzkFuWoX8l7A8nXMcqckFx4b0yez/IewJ/NvK2n
jfLw6NuSwQnTQUyNuGkaLs/HoB91ymt+EO3D24nUlnwEUvlblj1+C9GrDWv8
U+4i0dDXRxQnwuWqOcpMUAHi04M7Bg+I4Rsfvo9pWwjqqzbtlUoS0Mxu1K/b
wsfy0Rg/xjkJDn4625+4ughsA5E9t1sCpu9AAW28CGoVBx5KGUPYKNXf0POm
eOmHP94/dmcI9ZZrhJZ1JVg0i2OIFofwLmqVRlReKdY6NtrHnJRCLlFbYyz7
HlKvl87ubpTig2Zpg268AByP6M6/m6S4Me404ZAgANvI/UFWsxTsSyvcLiYL
YN1LZf/bKkVmVa5cR6YAYzrstzVdUlirFibGlAqwq0avfqdUCgNuPG+2RQDR
WEGSxYIUvmRhipIygaYnEQGji0t7ZRxPWxUCDxOOHUqnkLApiQw8r04gzlRe
fm4Zicm/PnqItQjs4LDCKqkklL0El8qNCESp6XqaqZOY+mmXwO8oAf9x2e7h
b5b4/JPmfBcCP9R2qKdqkDipcGbboDsBfe+ojs90EnmnWC/tWQS6iKHvyjeR
ODtdtdX0HIFn3God1mYS7IL24IALBIqZSV/WbiHBDNdcLIogcFlmUx1qQKIk
yGuEHkvAt1U9TXc7iSiZi61bPAFn3mRIp+FSnxtLpiYQsAptOhJtRELh6YfX
wmQCm/fxDExMSIScSJpZlU7gPzBdWBM=
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c8V/sfB/ATTfyqK+tGX6OMkh3i0inc7MwkQnwPyQhdlaJhZJQR6mon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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["r", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"H\"", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"\[Epsilon]", "\[LongEqual]", "0.0001`"}], Background -> 
      RGBColor[1, 1, 0], StripOnInput -> False], StripOnInput -> False], 
    TraditionalForm],
  PlotRange->{{0, 0.6}, {-0.002529831982439057, 0.059746204592273325`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189072140998*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Jph = 0", "Section",
 CellChangeTimes->{{3.526126235140347*^9, 3.526126238758527*^9}}],

Cell[CellGroupData[{

Cell["Rotating in the same plane", "Subsection",
 CellChangeTimes->{{3.526126245199975*^9, 3.526126249071148*^9}}],

Cell["3chge_NonBPS_SamePlane.pdf", "Text",
 CellChangeTimes->{{3.5261263100297413`*^9, 3.526126351107823*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h4", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<1    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<2    \>\""}]}], "}"}], 
   ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526127314855826*^9, 3.526127398706246*^9}, {
   3.526127433190979*^9, 3.5261274683643503`*^9}, {3.526127508925515*^9, 
   3.526127619112598*^9}, {3.526127757702463*^9, 3.52612780395735*^9}, {
   3.526181763476626*^9, 3.526181832455428*^9}, {3.526181928267212*^9, 
   3.526181928744557*^9}, {3.526193969725811*^9, 3.5261939849041986`*^9}, {
   3.526214910378211*^9, 3.526214920684873*^9}, {3.526215156412313*^9, 
   3.526215186454917*^9}, {3.526216148699767*^9, 3.526216165846766*^9}, {
   3.5262177343143*^9, 3.526217745756178*^9}, 3.527217907728428*^9, {
   3.527242921799417*^9, 3.52724294714535*^9}, {3.527242981529593*^9, 
   3.527243010533061*^9}, {3.527243810645028*^9, 3.5272438126198053`*^9}, 
   3.52724394858232*^9, {3.5272439867646503`*^9, 3.527244010690263*^9}, {
   3.527244764515675*^9, 3.527244798465879*^9}, {3.527244917383086*^9, 
   3.527244920345262*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.09306289914612217`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}], ",", 
   RowBox[{"{", "0.09306289914612217`", "}"}], ",", 
   RowBox[{"{", "0.07225159658448865`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.5273100860566397`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.527310086132945*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3c81W8Ux4lkRBpGJVEZyfqVJOJIyQxZWWWEaCKkhdx77cx7JStZLYRU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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81d8fx638QknJKLIaFEmZEW8pI1lZScpMNKwk99qi7HE/CkXZFBW+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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk8VN8bB/BBqy2yFwoVIVpUUjySPSGVJEXNGET2LckWWbLMIElItlRI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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV13c8lW0YB/BjNGyRFSo0kErbiAvZK5nnHFKpRMMsvFRUZJ6TpFJRdrKS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", 
             RowBox[{"-", "1"}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"0    \""}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"1    \""}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"2    \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.0016047225639161944`, 0.02145016763317433}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.527310087395156*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5262148635987997`*^9, 3.526214863662734*^9}}],

Cell["\<\
Actual values of the minima. Note that larges J\\psi makes them shift to the \
right.\
\>", "Text",
 CellChangeTimes->{{3.5261278322299433`*^9, 3.526127851948923*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5261276603480473`*^9, 3.52612774313414*^9}, {
  3.526127817695058*^9, 3.5261278249373207`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0024308591714158993`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1692298313419967`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127825775948*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006170094376225482`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1620343331051648`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127825928096*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.009650514895264528`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1646853736624259`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127826214023*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.012811242686147778`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.178542978649714`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127826422061*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526127889307907*^9, 3.526127891813402*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotating in orthogonal plane", "Subsection",
 CellChangeTimes->{{3.526126250694172*^9, 3.5261262545095987`*^9}}],

Cell["3chge_NonBPS_OrthoPlane.pdf", "Text",
 CellChangeTimes->{{3.526127893954731*^9, 3.5261279115105143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "1.5"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.7"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      RowBox[{"\"\< \>\"", 
       SubscriptBox["J", "\[Phi]"]}], "\[Equal]", "\"\<1.5  \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", 
      RowBox[{"3", "\"\<   \>\""}]}]}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526127100537524*^9, 3.526127286765574*^9}, 
   3.5261278839460497`*^9, {3.526127931109618*^9, 3.5261280218766193`*^9}, {
   3.526128080094153*^9, 3.526128117839217*^9}, {3.526128231974457*^9, 
   3.526128275038823*^9}, {3.5261283068557262`*^9, 3.5261283527500343`*^9}, {
   3.5261804705590363`*^9, 3.526180472268848*^9}, {3.5261815811981707`*^9, 
   3.526181661349083*^9}, {3.526181994866954*^9, 3.526182005777668*^9}, {
   3.526199199037027*^9, 3.526199219598412*^9}, {3.526214931040797*^9, 
   3.526214944553946*^9}, {3.526214983938587*^9, 3.526215144537676*^9}, {
   3.5262166455907507`*^9, 3.5262166800444593`*^9}, 3.527217916086396*^9, 
   3.527243817566331*^9, {3.527243880784335*^9, 3.527243881051407*^9}, {
   3.527244804249267*^9, 3.527244808844781*^9}, {3.527244925875424*^9, 
   3.5272449291505117`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.03756609231509948`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}], ",", 
   RowBox[{"{", "0.08439152307877487`", "}"}], ",", 
   RowBox[{"{", "0.03756609231509948`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.5273101137173967`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.5273101137706327`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k81F8Xx0eWCqGyFrJkSYVfqaQ41khCUirKlrUFkSRJyjIztqxfJdlJ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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81d8fx638QknJKLIaFEmZEW8pI1lZScpMNKwk99qi7HE/CkXZFBW+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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nc8lH8cAHC7jCRbVlQSMooS8ZFSyE4lSaW7MxKnlEK2jIw7SSpKSBSS
JBWyqh+VJNvF3dll793v01/3er8+47ue5/ucnJOnDZGNhYWlhpWF5d/v3Dbr
zZ9Lzusv7qfJjQsq6heni4mbiBlCuB7nOlkJLhB2iMqSE7OBi2LUtAFBUajW
rhpZJ+YEA1rfVj5zKcDGp44bOMQuwZsx6Yv/jWrBoS6VzX9FQ+AEd5Wo6Qcj
oC0I5S6LJoCMpoqaiNMxeBoRQV4STYd5yoHn5fkE2J3qw/GhvRCm5yImaiW8
oTyZPy2LtRTEA3c8qhPyh8fMfX9qb1RBr9DL3M3BwaCdZv5I3uEzvJNP9g5q
CQPm6Ho/i4EvIG1LSyXdjQByYcueUdcGeCw20mG6Oxryr3ckFzc1QoZGzPbl
izEw8ifv7PtfjVAuOFB570oMqDgGK1b0N8J6glTEzhsx8MxQsaR2vhGs2UqT
j8XEwFPeq600qZ9gk2n069yzGEhL3SDKTvwJVkHW/Lf7YiCh0vi25cxPcOik
S560i4Wr3G9iB0Wa4dmk35yfWhxw7CyVKJBtBqvlFH3y7jhIsK984rO9GY6/
TOh11IuDvOdfyrj0mkEurdZc+Ugc9JrTR7YQmuEVU/RBECkObBK4Lc4VNsM8
/LGUTokDNUkH/g6LFphvNszfxB4PpQfO3X9s1wIO7gM657jjwdSdpODq1AKN
N5J2pKyPB1IZWX/+SgtUyEgdYpWKh4dnwj1EU1ugzl7mSKRmPPBl5tfb/GkB
b/FKRhQhHgZVWOO/RLRC3A8Bk9MV8ZBccqxymNIKBlwzTTEf48H44LOpdfdb
wabVLuJNXTxknzpqZ5XbCoqs78+uNsWDS/QTueaGVvg9UzdiPRQPAwMmRV0S
bTASx34yci0F+tMT2ieet4EWf3qYjyoFklQHeIVet8FN7orlSnUKHHqnq69Z
3garA5LreHZRIOtHb/rVBoyH7J9L2EMBEsse96XpNoi0PjAbYUCBvtOdqxz6
7bCNXeG/VWsK9Ipv2SLe0A5cvH7Ccpcp8PGakANvezsM6vwYE76C/drYElcZ
7cDadC6Yy4cCLskM9r6pdphSZf+P6UuBYbFHPS/FOsBRi38oMIQCU6IbM46c
6QDFqPAcMyoF2EQE5ANHO+BinEa+Rh4Ferz/nrw01wHunR3vafkUqGkapRJZ
OuHdY9rN8AIK3Ez8xmom2AlHZZjHGl5RgFv4FkN8dycU//jRZfqOAgJCXI8L
b3SCiJZ6089PFJDdsCzbz0eDrRphUnu6KGCxTVoqRZQGLq/kLpR0UyBAT1/c
ZhMNkmuJG/cwKNDlGiRQvosGy++sU1R6KZBSxcGaZE+DA1T6nvkhCoh7r2Ma
ZdOgZa/vJsEZChhHq3YtvaTBmEDwE9dZCvikWXa8fE+Dzw6y1PI5CrR8pTZK
f6fBXsW81LOLFLizVbR6ZoYG7QnjSeF/KSDYKpP55MAvCOWNcjrKTQXDEUg7
Zf4LXNoVgoJ5qODFfi5lw4lfYK75hiePlwoNahmJN9x+wXC6rcvyOirERW4L
P0b9BcrBUtb+glTg1VEncXb/goEqtj2sklTgSN2vSPTtgs9ykvbySlQ4LlpY
5x3aBQ0X3HXH0dnx8hfDYrrgxt41f94rU+FICHthxsMuaN6VXGy2gwoJzh91
mVVd8OL2C25bdSps2mlieYa3G3wGe6YXtKhw6fnbCQ/hbgjQNhzM3E2Fmi1K
iQHS3aATzlVgvocKzmK87alq3VAgZlOerE2F/OWvTrSj3RD5bYkurEsF3c9W
V0+mdAN5x5u7T4AKMQaV4q5PuoHNk4tV1YAKXW813l/L74bfFbJGReiQXEGW
5IpuoCkcPfNuPxX+ozZFtfR2Q+mS3kDuASps5DVS6R/pBhaaw84tB6ngHva6
fma2Gzp6qafuoSN1v0RFc9BBJXrI5IYRFZRVc+tzROngnsybrnyYCk1uvY80
JOlQfDxpiIr2fyrl9VaWDtpGiYKz6PpNsUK1inS4qpzKU2KM6xfysBvUoUMF
rf2hvCkVJK2ytpOBDh08Uys+6JqYrsW5A3TQ5x3Z/wUtymWZusacDvJq4Hvh
CBXezqsxFc7QoYZ5qyTBjArRAsEiAgQ6tBx2nqah7RUbjRdc6NAAU++2mFNh
8YT3iy+X6HDN2eF3LrrO8yOzyIcOARr2tiPo+xGiog/96VBeZXJE2YIKOm9K
/Mk36dC24wDzEZrnO3fByVt0CDpJDm1Bd/Tb9xhS6FAy1vyKx5IKfqIrJiL3
6XC8MLHmAtpM1eLG6kM6rHYLZSWjpQ49KhjIoIO6r5hENbr0yn6xd3l0cHq4
9FrACs8vNsE0o5AOvQ0cjF1ohyc9N2Le0MGloueRLVqlTPPllVI6EG7vmLqE
XmkK73WspMNotU9nHLp+uEXM+BMdKLJ2J7PRDzkUj2h8wf38RLj4Ae0hdT1g
YwMd9u3QFG9C62vWvWRvxvWJn7bvR/ObSfYNt+P+pl/VnEV3nXcXb+miQ9Iu
8afs1vj8+ZUd+dBDh8yo9kJ+dMBt/sDsQTpYFNrYiaEtnp8ppI7QgcknlSyN
lqku6POdxPMxqb8khx7tYJUgzNHBxo1tSB79YdLGzHyZDgYV1kv/4hSezMDd
rAyoHzn2TAZ9Vn6mUJaLASp92bPiaHWdQ/1reRlAGuylC6BZbO5KTK5ngEJU
pisXusF10KxTmAH22SHUBZx/WvDeoBoJBgxf2XjyN5p8L/pVngwD3pHXVLah
DV529idtZoAgqa+2Bi1Qq7IxSJEB6V5W3vloOv2GuesOBgis9FbcQRfM1wfZ
7GTA7w9Q4IsOFthUpLuHAaofVgxPo20UvQa27GPAFvPS63poeYOqjfz7GaDD
LXFMEl3lSQimmzKgY+3W5e94/gkRr4tqLRmwlmdDbRba6RHXYKEtA+SLhPX8
0Ozfsy3CHXG+ld1S0uim/oVgj/MMUNrfH/Ubn7/MVdPXJ1wYQEsLSXuNPqg6
Iql0Cefjtfr1IFr4kL6lkA8D+Gxle9eie0/Hhyz7MWB10e5pHT7vYbEaQ/Xh
DJjPStE8jP44fKX48j3cryVZ/y34/uR7JA4bPWRAdN1J31Z835LGC+XFMxgg
zKYAkWiX6bG40lwGSAUyZHrw/eRZdnXmrGCAzUzf4QATKkzdiExtrcH1+xXe
kkXT/mb9zKllwL6asfvl+P7nsfeCxU9c71N1mX/3gxWvo/jdftz/v5y1poeo
sDfW38L1DwOyt1Kvd+B9I7/+QZjuOAPcM/wWndFTgm3j3QsMIOf89vTH+ylp
o02t4jomEHLTdW4ZUqFz+yHfd7uYoOjR1Gmgj/fJc0JBjDYTbBUcf+XpUSF3
R2i/ox4TmEeOvhVHB2hU2LAfZoKNBi/7IN6vm/bqKJvZM8E9JXbMfS8VSMaq
tF9BTPBvCigV0KSCZZ2ZYEE4E3gex7w8tYsK2mYXjEOimcD/yPxW5k4qcFtl
FykkMiFuNmRMTQPHOyEf6/mUCaZlSzE7VKkwQRLVZ61nQvZOen7NNiq43Xc4
HNTIBDaJn5XLCnhe39Kt/rYw4atr/dpd6DZNtfMr3UxIseDUur+FChVsxpEL
E0xwmo8VOSqH37OH1xsnRHqgKdue7LmRCkotNBLzdA+khRw+cxy/f5ncm8nn
nHpAirSO9Th+H2X0XK/TST1w/NTpwX/fzw2ZM7e6PHsgm9QcZbqGCvNe/C87
gnugRrN622Z2KnxaZ7DU+KQHzBwmzULwe+xklBFfPdIDi+tvqS4PUIDdlm0p
Y7IHkos/6D3vp0Cm0zlS2Bz6cM1Juz78vxUoq2fEimfesv19LpMCF949+P1J
uBdsBgf36P+igLdaolGdbi/sTmou42ikQLhE+FJDVC+kOY4pbsX/J9kjJOeu
rX3As2rh9iuMAh15I08uKPWBjcnd2V2hFODz8O6dV+2D6YWahchgCniNBp8T
0u4DfksrZ9UACuiMpZwyNu0DSuKzcRL+3/oy3mhZ6IHxUJpxvCsFRqf0tW++
wfrSRJ9KMwrsWhTlVjXph+She6e+81Mg5k5xjpRFP+RvnFdP5cP1qB835T2K
fpvi4spDgXvOd24NOvTD7CIb2wonBf42CfFnkPvhmtf9QbnFePjyQkBIPLkf
rBomZNqb4+E8kUeabaAfxj8Tmsaj4+F2w4p6S9gAGNOGkuWH40BwB/B9eDcI
4zkq3w0SY6FlxP0lrXMIyML33zA0YsDz2g+ajcgfMLa3inS4HQ3mzvKNK3uH
wWDd3etvFyLBlPbNd8huBATqPO6720WAtGRBzg7KKKhP9LceiAwHzfKA9KzC
MSALjmlINIYCRaRKoPTqODQo13IpzgeD6PrJ7UYbJmATZF43VA2Cch3xbJfH
ExC0GTQGZW6A9ZeTriV6k1Axfnm/UdV14Iqjxqd/R2ctJebVX4Uvt6+uz3Oc
AoM1Jurr5LzBb/VqY8/CFNDXlS1KhHjBaJuo2LblKQhSSf40fs0LnF4Vn3Jb
xfzG7w5fPb3A2GW2d5xtGui+cpPU014g2nhlboV3GjZ1dnGc2OsFBU+8pcRl
piFtqmK0boIMvWaXSGaG01DBX/zHjUQG8wcXF4ui0Tw1AdvKPcC2R2JcMRY9
v+bpujwPsFf+1JcSPw1BBaWBLCke4PJe5kdYIvoC1yk+Xw8I6/z+1PbhNBi0
Mglluz2gVHLnsemX08AS7CsfXXgRVFJmX+xqx/zTzwUXXrnDrt70J087Mb5v
3dbgTHfQUbF8INmFcceLz0XvuINx6dOb7D0Yb/FVcbvqDgSa3emfwxgXmsh5
tdcdHki957nMMgNBNycZzVUXgCc1kFi4bQZYBJ48C+52g46yDzXL22egYmZr
SG6jG+R0/d18WGUGDNI3lvV8dAPjTUHMTnU0aYnsk+sGNzOCznDqYL9HdSc1
fd2A7VnwSTsz7Ldn2GetuBssFoear5IxTjYX2XfaFepaq3ONL2O95fjPZWtX
uDfPznf7CuZzaCbUHXIFbZ2wum2+mP+RRy5W3RWuloUdtg7FeGjH+hccrjBZ
Hb4/8w7Oj3vc0+2FCww1RGiZvkO75Iow+F2gJktVNKoUzaOw2Y/TBdL8m2c/
l2O/L9kH5JedwU5xc4lRNfa7/Pv73SFn+BRYrrP/K+ZPqCVu+ugMmaozoN2F
84veXpkb4AxnY5xMFdhmISg8xOj7Egn2OXErEznQu05cEZ4mgbh2AW8mF3op
zth5mATfe1a+yvHOQsVJyT9av0igr3vPUlp4FlgqdB/6fCCB1O/vtsIKGE8V
zKbcJEHbYb0zbKYY92K9rS1LAuNb4+NeZui45/feipPgTX1GCMMCvVRve0SQ
BEnHeLIqjs6CQZ7a3zROEhw93zoccBr7xa1UiYwQoT7Ay3eJjF5jsbj9AxH0
q7bwXbiM9Uk9YyVviZDH2ZbacQXrX3hO2xURISZGv/KtL85fecHgaw4RTO7z
rr0WhvGbieFBd4hQ8/rJnem7GJ9zyNlCJoLmgt02wn20zaDG5wtEyNjH9/Zn
Co7HSdrs50yEkOpLtMLHWP/oyQmxM0SAH7DZ6znmbxRJl7MkQr7wVBE9D/Mt
RddbHSGCjF3WIasCjA+0bKAcJsJyF5+b2muM802NHjQgwrvh9oKRcvQOjsyQ
nURQUo81PF2J/bm8TumrEeHeZYOmr9VYH2PSzKtChGuLWXPP/0NzRSvQthJh
91pvfbdGXP9Lw06bjUTIOrKtob0JfYvHMFWMCCLxHedMWrFfQO3dBWEiTIvs
D1ekYf19F4XB9UR4uZn/a38fjq9XeCGViwiDcOyzyiDGR8uXHnAQYZNDStWl
31j/3w7rZ2xEvPeV3q6OYlxI23F2lQD/FXgVHZzA+qRmGc0VArB8K3kRPYX5
zu3FwUsEIHMezhKdx/lUCwWazRMgWy7uscMiWsekpHaWAHS95pT0ZXQbs+P4
DAGsrp6/rco6B0F8+0bTJgkQmfAszpsd7TI3cHqCABX5E1HvOOeAxYf/l9I4
AdQHAoMO8cyBwS/DL9MjBHBh/+wXwzcHFT/tvk0MEyBNlt+nkR/jr9/TVv8Q
oE332CXxDejm/hVJtIBdykVHIbTsMS2T3wQw9u5xyRRBSwZH3BwiQBBFifBb
DMf/3Tv/c5AAJbleZ9Q3ok0WYzXQ4/+V2F+VwvnE6xx5NEAAxb6/x0plsD5X
RksafZb1sDWbHHqHrNXzfgIkS8eZGW/G+WkXpZmgG/Y2H47bio47pjzfR4C1
x6UONG3D/tG+08Vog0vn9TcqYX/5+yw30dfinu09q4L5PUq2RPSLZxOaWaqY
v5Q+ZYvu/6StPqyO+SrXev5ZpidQeecujDfKKv7LP/73k8I1LZzPEP+ncHSc
JL98+R7sx/qu8t94n/Yck+bQwXqTO7L/5rN6NEXcdB/mhwr3/pvvbnKPEEUf
8wWfC+WiPWKU1rcYYHziS6EMrjcr24tH6gD61dDHx+iumhJOJyPMD79qrYX7
Jcr4y5J9GPur9Z5sR1usHFoeMfnXL7MnFvf7pkTc3C4ztPK2KRs8j3Kt5snr
Fmi+rhhFPC9Vj/NDnEexPuApmRPPmxT9rPfIMfTue9V8owR4mDXRTT2B5rlR
uGWMAPzdgS3SDlj/p+nKTXx+Di19+nHeEfdjbMvRBny+AsT4v+Wcxfw5mS6l
aQKMWqZUaxHR1Bp+wTkCKLj3lPs5o3uMyx7i8+sYqfSu0hX9WlF53yIB6itK
Csw9sP/40+M5+PznaTSnEn1w/YUmLuac+L6+VzSlXcfx6O6VsWuIcNDIf9bG
H+2/b4zBTQSa3WZLg2Csr7fo/shPBJ4gLxbJW1h/US7fX4IILdwfc6mxON6N
WBMHKSI8vi1+ci3l3/Nwud9SlgjaTz+8nEn8d95rdC/jfUCqX3e+4SH27y/+
8wzvk51259Yffvxvf+zUlHcTYYVR9L4sA+MxUo8/7CVC4swp4efZaG+7rVv3
E6Fa6tnH8EK0R5hZjxW+/xcOKep+QvsJTKl7E2F4+l7Ty//Qyi5Fs9eI8CZg
JEjxC/bfWbfccIMIFgmJ7SINGL/0U7s6ggg33jKjx9v/za9//mEKETrWBI48
GcF4d6yHdh3eV9TGe1LjaOe2PSYNRPCSVDh0exJ9Oozu0UKEtWrfHgbN/Xsf
2PrnmXjfHZe0OsU6DywD4afWrhDhduabQgERtLluuYQWCdx6vOh+Yuh4Btlu
HwkM5VX4ByTmIYj7QtLzAySYfJTmWiaDrmyziLchgc2DqE1uipjv0M5p7kUC
gYRTcdW6GO8PFsgqJMFgg0ipqj66iP206nsSVKxvGLpngKaMeXypJgE59qAR
2QjrExPnDjTj9zFyx7KUJcZ9u5XVFkgQF/jX9aoTWks0dfKgM5DK395lENAV
zKe1Fs6gv3L5o5kz1leJ1b22c4ZR38FNm90xzqno+s3dGcyv/mj9fgXjj8rS
Fu84A9/FDKPtUeigDjfrYWeIsj8sR3uB5rs5J5TjAkqX7pRIF6Lde/98KHKB
uqgeyzNF6JU3nwMqXIDnbWAAswRNkDyk1eYCMWIlnYOVON6Hgw3ha10hvkkx
aeYnesg2t8TdFe5Y8PCun0dvd/kbfMANdpPs0q0Wsf5o5OcEazdouZG1N2EZ
4yw6C8Vn3EA0z9BFhHUB/99cz9nr7wbJvH4fJXkWgOW3W75isRs8+O9PoKIU
xpOLGwp2XIDHht+m9xug2fYlhSu7Q8vnbXpFhuhtG9vIeu7AYx4SrmCE9RyK
YZct3eHSiT2ivKYYV9+m9uGyOxi6P97TdBTj4gxHcpk7MO9c8SU5o02/JOof
uwjyQ9Ist+Iw39ayJC/JA457XDNeofzrz8NPee4B0VONFM/bmH/W3zO6wgMm
VyLkbJPRPFTXz789oEpw0lA6HV2b9snJwBPO7/sU/uI11q9NCd087gmZ8R68
TTSMC2pMzhWQIW3EoUyqewEMznL+kS8lQ+qRI55EBvprRYbdZzIkrVH8OduH
bp5x6P1FhshAxn2JMTRftMINXi+46GmrdIZ1EQwclVpfu3jBbksdk99bF4HF
gDPHWvkS1PJzRbB4YlzAWzH9x2VolDv1Ts9rESpEBTIOdV+GDs2CEd/LmC90
cHhm+DIM29vbzvhg/oPvE95rvUHgab7c76BFCJL4szwN3nAcTpT+TECbauWv
FnhDr2f2RFYx1nPJmxo9uAKrDaYO5qtYX2gky0n1gfvWuQbvWZag4qPDx4Z0
H9jTuG7rdvYlYBn9lZtT5APknw0jHGvRO8EktM0HmM3HA0s3LIGBhs1c86Zr
8KnDKV15KzrNRWHp1TWI6/Ud5DbDfP0z+ba910Fm/pn3p3tL+D077Vh10R/O
WrNOtistQ9DtkOHt3UFQsc6o7NwO9C5jr4E/QSBbFxk5pLYMm1huvs+dD4Iu
QwHZBc1lqHgPTywEg8FBU9ZMHDCuen1szCgYTojpZR0/ugxpyZ3uOfnBYPHr
mv1PP7RcJ5nlZgjk3yvdeipgGejUuvmS2yGw7jjLBDMI6zdGuV9/HAJf6yMi
JsNx/KCdUoJlIWBSkVS0gbIMZ3lJZenTIXAwo4jfKhM9v1vAkBgKmWfm21uz
sP6BdM/1y6HALrXvyZkcHI/tfdHb4FCoSqzW9czHOO2bnfXDUPxf2ugSV4L9
e3Z9pLeGQpqhqKbo+2VgkSzMt+sPhb+rJ/+mlmH+pEla23QolPsw7uRV4Xjx
3mnjG8JAWnPrOa2P6OHTLyM3hYH/uItK2WfMF+X/rqgWBrTc3LmDddi//8Vi
g14Y6LqOV339ivPh8dAKNguD/wH5Kqzu
     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV1nc81V8YB/CLUtFQMiqllJIfTZUUjxaSXSF7u1d2opCRcUdIyK9EWaGi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", 
             RowBox[{"-", "3"}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", "\"0    \""}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             RowBox[{"\" \"", " ", 
               SubscriptBox["J", "\[Phi]"]}], "\[LongEqual]", "\"1.5  \""}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", 
             RowBox[{"3", " ", "\"   \""}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.003155241126279573, 0.024488146957816863`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.527310115322708*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.52724390864494*^9, 3.527243908686583*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5262149279673853`*^9, 3.526214928030356*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214928684506*^9, 3.5262149287375717`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214871374524*^9, 3.5262148714355288`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214876707842*^9, 3.526214876760892*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Changing the charges", "Section",
 CellChangeTimes->{{3.526187452534631*^9, 3.52618745529243*^9}, {
  3.52621892332231*^9, 3.5262189260068893`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colorBert", "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", "Blue", ",", "Green", ",", "Purple"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot2", "[", 
   RowBox[{"xl_List", ",", "d_", ",", "leg_List", ",", "args___"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{"xl", ",", "d", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Grid", "[", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Graphics", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"colorBert", "[", 
                    RowBox[{"[", 
                    RowBox[{"First", "@", "#2"}], "]"}], "]"}], ",", "Thick", 
                   ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"AspectRatio", "\[Rule]", ".1"}], ",", 
                 RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}], ",", "#1"}],
               "}"}], "&"}], ",", "leg"}], "]"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"GrayLevel", "[", ".95", "]"}]}]}], "]"}], ",", 
       RowBox[{"Offset", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".7", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"colorBert", "[", 
           RowBox[{"[", "#", "]"}], "]"}], ",", "Dotted"}], "}"}], "&"}], ",", 
       RowBox[{"Length", "[", "leg", "]"}]}], "]"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       OverscriptBox[
        RowBox[{"Style", "[", 
         RowBox[{"H", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<~\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
      "}"}]}], ",", "args"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.527244530414528*^9, {3.527244600965276*^9, 3.5272446460198936`*^9}}],

Cell["\<\
3chge-NonBPS_Charges12.pdf
3chge-NonBPS_Charges1-coRotating.pdf\
\>", "Text",
 CellChangeTimes->{{3.526218928591743*^9, 3.526218930317672*^9}, {
  3.527245297202815*^9, 3.527245298689245*^9}}],

Cell["No stable minimum: flipping P1,P2", "Text",
 CellChangeTimes->{{3.526188345129876*^9, 3.5261883478001003`*^9}, {
  3.526188952706971*^9, 3.526188955075871*^9}, {3.526194178806926*^9, 
  3.5261941810793552`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "50"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "50"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"legendPlot2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "\[Equal]", "20"}], ",", 
       RowBox[{"Q", "\[Equal]", "50"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dotted"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".005"}], ",", ".03"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"legendPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "\[Equal]", "20"}], ",", 
       RowBox[{"Q", "\[Equal]", "50"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".005"}], ",", ".03"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"\"\<m\>\"", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.526187469609223*^9, 3.5261877067836103`*^9}, {
   3.526187774002674*^9, 3.526187811128435*^9}, {3.526187843121688*^9, 
   3.526187870300321*^9}, {3.526188356284984*^9, 3.526188549271316*^9}, {
   3.5261885989524593`*^9, 3.5261886884814997`*^9}, {3.526188723404499*^9, 
   3.526188849556522*^9}, {3.526194184900539*^9, 3.526194256067052*^9}, {
   3.526194286499501*^9, 3.526194464372589*^9}, {3.526194566115014*^9, 
   3.5261945907048817`*^9}, {3.526218110837215*^9, 3.526218579805234*^9}, {
   3.526218966908553*^9, 3.526218968850256*^9}, {3.5272440934805727`*^9, 
   3.5272440936187553`*^9}, 3.527244342156551*^9, {3.527244434636751*^9, 
   3.527244502343483*^9}, {3.527244560041726*^9, 3.527244592291473*^9}, {
   3.527244649747735*^9, 3.527244715507182*^9}, {3.527244815392171*^9, 
   3.52724487117953*^9}, {3.5272449348927803`*^9, 3.5272449386232224`*^9}, {
   3.527244979908628*^9, 3.5272450017311077`*^9}, {3.527245061815062*^9, 
   3.5272450703427277`*^9}, {3.527906626255378*^9, 3.527906718660514*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.05852273648760208`", "}"}], ",", 
   RowBox[{"{", "0.08330423245630833`", "}"}], ",", 
   RowBox[{"{", "0.05852273648760208`", "}"}], ",", 
   RowBox[{"{", "0.08330423245630833`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.527906719012706*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.5279067190169163`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13k8lF8XAHBbJSQpS0KSUCkqlRRHypIoWYqopLK0WbKFoqIoZGbQYJ75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      "]]}, 
    {RGBColor[0, 0, 1], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVlnk4lG0XwG2ViJTsS1IhCm9JIg5KlpCkrIksSWUpoQWTGTtjHlQqSbYk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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nc81f8XB/BrVFZouBRlVEhCS9sRGUkZIUmSTca9VyQNGpR9bxqUhKxv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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13c8lW8UAPBrJCuUrKjsJGnLjzjca29CQhIyI3s1kHEvySiVjMhKgyTK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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"Q", "\[LongEqual]", "20"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"Q", "\[LongEqual]", "50"}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.005, 0.03}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.527906719693211*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges1-negativeCharges.pdf", "Text",
 CellChangeTimes->{{3.5272453132765503`*^9, 3.527245314442747*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", 
       RowBox[{"-", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", 
       RowBox[{"-", " ", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<      (10,\>\"", "\"\<20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<   (-10,\>\"", "\"\<20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<   (10,\>\"", "\"\<-20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<(-10,\>\"", "\"\<-20)\>\""}]}]}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527245469638712*^9, 3.527245486558115*^9}, {
  3.5272455617974854`*^9, 3.527245651524993*^9}, {3.527245820250011*^9, 
  3.527245993979744*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.5273104916923923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.527310491749065*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3c81f8Xx400JGkZRRmFVDSEEkcqJMpKSFkltGyVrMq+H+5FJUlWtpKv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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVxX081HcAB/CjUlaetjm3xMVF1kiFyuNHSr1cnY2arTyVJdSGnjxEal7l
jhZCSiYP6bAwjiSFOvOQhzqSwnVx8s0lzxWuX2z74/166/kEufoq0mg0zn/+
f3q1C6ux8he7pHcGK/Sd19lV5GgxnLQcsJw+aO3QpIKvPWL5elquMLo45p7f
rIO6zcIRFS0ftEdGvZ56YoLleV4aC7WOgbfYCGa9ttguMWbN06PBcL42mDfF
gXj2q0KKnoRS07GGxcZeyONygz/Rc7AnihMuvBuIjRmhC2u7BeCNShSm+s6i
5qpqFl/hPpiv6vJjcuKQLbUZfnRaCMMle2pIVRI2Z3Ey9T0asTZuK/+4Sxqk
o2oRzm9aMGovHbRUyUKwoGvTaIAIvhdoMdZLc1Ec3nO1orMDGxQazJfY5yNE
+c7FIc1nYPcKQ4v9CjFkrJDQwn2OS9q6cd8lleA1Y9UqhqgbAa/0DztLBWBq
UEyyTIyEgkWBJna3sTBji5HvKQnYtzyLesgd3J0xlRp69yG2bc3K+PAq1L87
WXE8rR8DN1ObDD2rMXGIbqfwWIpkL8v0K4YP4ON4I6FuZAAaw5ObxxMfIn/k
kJ/EYBDU6LWOZsM6mMnpymudCKI91dNbiv5Bsujzuq5zb+AWYyoiPg340gTL
aquG0HTMYne9ThO6Rn4tFffK8IZJfb+z8RGCwtrFrprD2KRbtBE5LeD46Xd8
tnyHpPBbQxcOt4Etbjsl+3kEuUfyL8xbPIGOdkmBSeIoXsZGpiuli2BeE5XD
F4xBJn940T2xHYmaQvX7IeOovGU1i+wO0NUmv3XUmMDnyLoMu/KnqLFi5Ptn
TyClb7uf2r1OuLTsDai0nYR/wRj/veQZlOIvJeQ8mYTV+aPK0g9daEkOUSvy
msKyxPhgN5UXiJgL6RiYnYLj6Ss8p63d4KT/Ji+Pe49Udjyr5nAPvsg44ytY
/QE98nzfp6W9kIm4FuyqDzBSXH/0skyMFztsvRXZH1F2Zl/kSj0JSlmqrWTw
IzqPeIuvhb9C0fpnGb6h06jpko+m7e9Dcu4dgbrmDDQyw8hBzX7E7tuhJ/57
Bl65rROmzf3Idmh7v8V+FhNHk8ZrT0qRmxC4tFM8i0DawdtvNwzgkaoSlxYk
h01pw7lgMoA5EduDMyeHLcsmTz/tNXRn/jrRkPYJWtMZ2jSvQex3UZjsXkNh
y3xSWxiD4IGKY/UBEwqKupUna7UJmM08nsyUgvBgtKsSk0DioM6cNadg+qO8
IMWAwMOcuYsBCnYslqhsA8FPWrZ8t90UrF4KPn7aReD8Mmzf0wgKE4tSrpT9
TlCcdt/APYrCHzvPPqadJ1Bxo01Iz1LQLyuxdOYRtD7mcifPU5iuai+UxRM4
PUgt10ik4HWodhHrT4JtN8pVf8ilkO15/UxmBUGu90z3cz6FCk3v2bG7BAtW
2Nz0LqDw1sAsz76aQJhSZx1UTEGDrpwprSOwj+nwj6+kMH6dPm/UTpDlQDen
36Mgi17xTUQnwfzc3vmMagpmTjp+bc8JakL7LxcJKZywW5B5TEKgY25wwKKe
AuFIefX9BJHj/sbVjRRSaSV8xiCBuLBwelszBfftATNHhgisA8aFra0U2lWX
RtUOE/wLZqR2GA==
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVxX041AcAB3AkW5ZD5e5Wi7yt8ZDysinxjbEenp1CT8ksZSmv01TUXV62
0V0llPJoTc5L3oYk5CVXTsJ56bwcfna0Lu95OZe8nB+2/fF5Prq+oe5+SgoK
Coz//P/CTjf9xsqf7NJuLugm2JraVWTS6M40B2SH0D5eL1bFFu9rObo0dxzu
kKm+KdiKemv+lBrNF20p76aXsoyxNfeEpjItDCJf9nJTyj58N2iiv0b9DXkZ
NjzzKBeIlzYXktTbEJWV5w56eCGXzT63TM2EdMeR2d7PA/F1WoTyc6IULhI5
y1+fBV4qhZuj+AyjAyVBBWGxyJDsf98cyUejN6t3LOsGrLmMdD3vRkRTrAqD
V29BMq3Och1tQYqBrsGCTgrOlfZ8Mx0gxG/3HYa3d/yB4sv9qRXdnWj4lu+6
mJqO8A1Pb45piSCZ49XtoWVizEQxsYXdi9uMhzRhRjaG6AYGdCEBY08P54Nq
udDRJHVGNoohF2hXMyPyoZxm/5UfcxCUoPXLA3qFqFo0k3zp8w9O2sXVHC0q
RsPkxYrz997iiK9H+TyvBLNnqHaK7RIMmKm1nDMqha9TVmL91DvEKLaft4l9
grypM2cHDYfR72UYKFMph4WcumGX8wiufEoIhMwKJAtXdvfEjmLIeGJHw9ZK
bDLFxufVY+D6/LItqK4KPVPBj8V/j8O8WsAOOl6D0EsdYnet92CN+vHr9GvB
OKvXubJ3Eps4cTF/vuHBRdzGHPecgnVg068H3F5g+7aSfNOkaQzHN9Dph+pg
yYvKzCmdQfzLyMgtTnwkafE1noVL4TQVz1T1qgdVXWbkpDkLxx4zQ+LCS/D2
0fP8M2YRbJR6vepqA9xajgdU2srQ4Vl+WrvmFVQSbiVmvpZhpLi5ZP1II1qS
w9WLTnyA6Y/OT/K1msFaDe98t/QBGrUVyV5BAjDuh8jLrs9hnB7WNFTeAtW0
aL/SnR9xOis1+ZBRG8aFbCuX6o+IjUxSe5TUjr6Dtj5KLvPI7PorQXHlNR7r
U1pHhudxSX/l4qRAiKI9ojS/iAVUBG8Y2pvUgeTsp6UaWotwVfK/ZRfSiWte
B3XFjxaR/ljlAZfRhQyHtjn7A0so48Y/SDfsRnbiz591i5cguVGQZ04ToZmi
wlYIlSNiJoTzdE2EVaGLN2NVjonyHo7jRA+0FwsuvLq3jCjbwWu7pb046aYo
I4xJZPY2TXPf9+GFmlPtKVMSu/Qn9DZL+6Aj4HDGzUicctd+EzfXh0EHDZ0l
SxLu2wQzwSt98LbU+Z4OEgUqzDB7dQLHaLY5Rz1IqFzmrK2zIOA6cMmri0Xi
doCTywyTQPG9Z4Y/RJGIOdEUFxZNQO2owqwkhkT02UfO878TaG1ns2VxJPgW
TwLX4gk4v0gp00wiwbnfpUlPJ+CYVUY5nE2Clxs171tPINtnkejNIdEd7lU1
3Uhg3Rf7H/rkk2Dufq7MaiXAv1NvE1pMosfexOquiMCBq53+CZUkPM90kq9H
CXAdqJbUGhKtBhbKJycJrK0eX0urJSFz3nVHKiXAi3h7t4hPwvIYydgsJ7Dd
0vCUVQOJ+JiuiIerBK5I/U1qG0koJTOMrdf1Q1xYuOAoIEHJD/Zr+aQfNgFS
fmsriQf95kY+G/vxL8RPd5Y=
     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVkmk8lAkAh4lVlAmbocOSqzZHiZat+GNGLTUWXUhptMJ2sAilZNU0pYOa
DtqUq6GScsvZjk4jSXJOCuOYRGNexfA2s+2H5/d8fL48iwNCvQJnKCgo+Hzn
f08s8TR6Vr7bYf+RzdtunVvpUJqpo+uq44wg9m+Wyl80MM/vNHexjhds6wZK
7kgNUGfHG1HXCcC3xCA9RyUrLMjZqamsE44/l/gz66lOWNdtbiSnJmDRvPrf
px08IZD+mEdSL+KWfKX7VQ4TOWx22DQ1EwuaI8xsGeEINxUd3h+YCbUBsZlv
Vjgcnrix3hdlwtpxx4pqaThaZlCu1XlkYWTo8l56TgQU4i7VnUnMxgrvpCz/
Hw7COzKDukjGRdTN0ydmNkZDjVlZtbb/LmwYtpXSi0fxS1q0cm1HIYT/Kl3Z
RZ6AsbQ/c6esEF16WhtIcxa0tmx2khkWQaldvr1iBwujc6zi7PcVISKnrzWt
loWcIx8nKmVFaBV7z1ZmnYSu347hcqMSdKZYpW6nnsLUAlpz4f4yXAkoULmx
6QxqUijpXMUqWOQN7ojXu4CM3rXDL47yoKXLT7OtSIFdOuOmod8zhAnf9+Xq
Z6B3dG6s+yAfWtc8LrUZchFW2Go7GtKEXXYU1Uemecg/1JlS2tIMT3lUWwWj
AFGqZeeGtN/iUMtn2rEzxRgyV0zis9twvfyVnfHGcgh1jY11mzrQ8kpr4pFS
FfQ1Sf2BOQIs47PN9nTWQjnNaWng4W5U3jtLP67Hw8PJ5b2m/h/wl2PuzRin
x3jy6WBpRGoPDLRMA1j5TzG2h+qg2NiLpOHoVKbZCwS4ZCXVjfShU9g0HHKZ
j9yRPUHdJv3w2p2V947RCOspqqql6wBepiw8uzSmCZymbytaTwyigv/w23PJ
a2hZYE5txRDS73MPNUa8QevIvgJBlwgq0p7oZwMtCI15LfDSHoZ5cdmsalYr
GEGGzd9+/QRD8xJ9Ve12uAleHhZ5j6Band4Vn9MBvYUPblskj8LS0q/ZI7gL
NjVxmdzCz3AKC/8cSX2HZG2eRlWUGNf2dtBej3eDOlfys4vmGM4aP4hz2/sB
Nat1c4MzxvDUO6WV4dkDT75PSLm9BAxOdlyMRy9Uzl9IynwlAb0kcss4rQ98
TtTcezsJzIpbmHTcVohYWVRzn5TA89x27aUu/WD8s3+qOHEcQstx37suA1BL
OxZYuOQLHGkiNyXmIERN7FVuFV/QuOWjXdiBIbSvt/ef4fYViZ4z0mfGilBg
RGkY6P+Kldl/H7XP+oh7Vm/TAqMnUGI/c96yqmFwsssKNbQn8Vi+Sug99gmn
fdcvFtyfRPKHroYrJqPIcH457uQoRUwMy8rW9TOykw7MbhFI4TU4UNdLF+MF
RYWtEDqFpfJwmwSBGLImNz+GbAotAQkGE+Fj+GnyTuTT1GkoONMYlroS7PJU
lHQsIzGfwzu+pFiCR+ou1UwLEqNXb3T2lUqgX3/qlGg5icd+9E3pDyXodtbQ
l9qQCAgW3J5fK4Gfjf5GXZCw3vliWL1egm069tytm0h4qI3WkO8lcH8X4/sm
loSQa8IiZhPIT60y2R5H4l2rgXoxhYD6VoWx3ngSjGW7SiM1CTQ0stkS1vce
59q+r1QCro+uFGsmk0gQng6aXkyAnlVM8cgmMX0/nzPbjkC2/2RHG5dEWcOk
ReNqAkqL1t7yv03iegJdlGxPgHepbk1oPokSvSYelUbA8WRz8PlyEp1vaYrG
7gTSnak21EoSB46ZZg16EJDLfORp1SROnhcF3t1EoCa65/I9HgnxOgV3ax8C
ejYmzFVPSCTf2hAxsZ3AEXGwefUzEu4tex5Wfv9GkJc3Qa8nsTGfYRDPJLAm
RMxraCDRTCFz6H8Q+A/9UM4x
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
            "\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"      (10,\"", " ", "\"20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"   (-10,\"", " ", "\"20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"   (10,\"", " ", "\"-20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"(-10,\"", " ", "\"-20)\""}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.014613138548078886`, 1.2119795381449205`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.527310492724702*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5272456602284403`*^9, 3.527245815546214*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(10,\"\>", " ", "\<\"20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(-10,\"\>", " ", "\<\"20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(10,\"\>", " ", "\<\"-20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(-10,\"\>", " ", "\<\"-20)\"\>"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5272457673665752`*^9, 3.527245812401655*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges3CoRotating.pdf", "Text",
 CellChangeTimes->{{3.527248348335539*^9, 3.527248357387467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub5", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".3"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub6", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".3"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub5"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub6"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "rp1", ",", "rp2", ",", "rp3", ",", "rp4", ",", "rp5", ",", "rp6"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub6"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub4"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub5"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub6"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub5"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub6"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp5"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp6"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4", ",", "h5", ",", "h6"}], 
    "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)>0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0.1 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)>0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)<0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0.1 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)<0\>\""}], "}"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"m", "\[Equal]", "x"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"legendPlot2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0    \>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0.1\>\""}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dotted"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"legendPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) =  0\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\)  = 0.1\>\""}], "}"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"\"\<m\>\"", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", ".02"}], ",", ".04"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.527248402605913*^9, 3.527248473036902*^9}, {
  3.527248676323187*^9, 3.5272487487453337`*^9}, {3.527248847176175*^9, 
  3.5272489131082706`*^9}, {3.527249056141615*^9, 3.527249143912485*^9}, {
  3.527249189155294*^9, 3.5272492654231977`*^9}, {3.527310505219905*^9, 
  3.5273105535265427`*^9}, {3.527310585158306*^9, 3.527310685613097*^9}, {
  3.52731073388691*^9, 3.527310768798931*^9}, {3.527310802694846*^9, 
  3.527310996892972*^9}, {3.527311155092238*^9, 3.5273112503522787`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.15615168054283365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.15615168054283365`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311250928199*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.5`", ",", "1.466287829861518`", ",", "1.5`", ",", "1.466287829861518`", 
   ",", "1.5968719422671311`", ",", "1.5968719422671311`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311250933771*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13k8lF8XAHBLemXPXiFL2VKppFIcCSEhyZYQWdJijVaUvSRCzdgaM5Is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      "]]}, 
    {RGBColor[0, 0, 1], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13c81d8bAHBCZWQlVJKSjCghiXgkJFFWhRQho5SRUCqjgUjic817P9l7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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV13c81d8bAHAaFJKUFWUUSZJV+mY8MjJCKDIK2YRsMu9QQrj3klQUQhSF
nyThiFCRmXUvsishfM2Mfuf7l9f79ZzznOeczxmXqP0NU6ctTExM9cxMTP/9
XT5icqix3EFN4qH1oaC+42plWXz8enwaMCV6Hwm7sMO+KzG5onym4OfytZX1
miDUna6d3sVnD3N7slUUzI7B/mc2e7bx+cLy4VSrKlVlODcofegvLwnUGdrl
zLvPQ//q3oJ1XhpcphtWrBdbwbPoaO813iw4G+zhlbLqBqfSg7ahvhJQI/3N
cA++CdWpnBm5zJVgfP3WrF0PETJHVH59Cq+FHft/m6TI34ZU8V1GmtRaOOvi
NiGodRsSXAeKKrNrgeet3Ld7ZrchZCY88FVTLbju02ZxCb4Nl/5UM98TqIPE
j8+dI6puAwv3WX6713Xge4tgStaOBo+z2tpLUx9gz+eU6QWDO3A6w/CJ2JVG
2JctbT77Tyz45lcaXfBqhIvJrd45OrFQWHJsM5TQCJkHir4bm8WCWP3Oq13Z
jRDQqT4X6x0Luybr99+ZboTLVdo5cbmxMKKgljId8RE0pI0PvueKg/hGmfjy
zE/wZCrzw47BOBiZ2R1q9L0JIsUGC7yuxEOF40gJ01oThKkOV79zjQcavXSy
hLMZ5gXbtm36x4NGg6UV36lmyJmknbSPj4es9Kf/DEU1g3/oE/f8qniwN1Ba
8RH7Ant8G8ROCiXAcL5NwL2rLRDCntxm0p4A5cJyhTo+LXBVPqJFrz8BKPe2
jq9GtUDWnft6St8TQJ2Yd8mmoAWKzKJr5tcTIMNiXuHIWgt4nHs59+tIItix
3p4vT20FgW8sjj9DE8G7pFtpxq0NuBM7Tbk4KRD/3srygV8btBDbu1u5KfC8
bTBEK7wNIi9EecbyUWBsZqLqIaUNVuVdemZFKGBxbFlT500bfMh8946kQAH1
bD7jjG3t8GmU8u7dZQrsTrFwNX3SDpuaTWdj0yggndMfs5HXDtKdgsovMyig
W2r3Iq+kHT7elHb/kk0BUofrzGZ9O2ibz3tuFFBgifOm/4updviT1SZ1uIoC
g9EPCNvOdMCn3Rs34vsp8PImPbXsawcQfjoxuvmoMP2r0O7dQAeMjL6rlhCk
grQNUbJmogMMdr6653uQCs81JMs/rXSAVCSz2OZhKjxjD+zpF+qEsKtuX8bk
qJCRvod3q1MnLLj/VprTpwLtvW7ShcVOyOXOy+IIoUK7gpD1pc1OCI6RLesP
owJX7m8xS9avEOG4k54XSYWE2JQSe4GvoBGrZX7yFhXiLo61B6h+hWNT7GeE
KVSIGo/kSrv1FTQljYOVcqgQuPNN/A+eLtiRc1+I0EyFbfKVAkXCXaAiinaz
tOLxrd7nBB3tAqm1DXJ0OxUKXzRVsah2QZSt9UJYNxXGDIemDzt2wcOFT/vk
h6hgSttpdK2kCw4PnjFvmKfCUAUnXbKyC7hafo5tW6SC1+he59n6LlC4up8V
lqkQo3gwIrKvC5j3pLHlrlGhplv+ZTpTN5RnOcnANhqcELzCSTfqBps+/V+P
99GgUvPaw0yLbhg85ahyH98L+h7OEm723WBb56MQx08D5ypvtZWAbggTZ+V3
FqLBY9tbXrzp3bA+7sH4fogGHNkvW0x/dUP7jWZDIXka/JBmTmyK7oGJorxl
4/M0SC03ez9F6YGxSPrGMwMa6Go9/3fXwx7YLWVguWZIgzzrixbGBT1QE/O/
vfeNaeAamyPa1dYDWvPzRVlmNPj+Xa90UKAXmMz17NhtaZDi93jir1gv0H7F
HJO0o8G5v/P8otK9kJx+0PrsNRrk8qaFO6j1goQA2y9XB1y/9sy5H/a9UNpp
+uOuCw0msmh9cy96ofwOi/TRGzifzHf2va974U0rKuTwxvkqlNUUq3uh1mci
awo7t30sK7CtF7KrNH5l+uJ8TEoeawu9MHQqn3MkgAa8d+MeC232wsNltXP5
gTRo4BtqU2Xtg7zgthWPIBpInIg5SRDoA17tlx0/g2kwfpWxuU2tD8TqPvu9
DaVB8s8TchI6fdAiVpruGEYDrYAoBx3jPrj4SVKfI5wG2XePf4yx74M15jAZ
kwgaOL6LpHJG90FtqSYUE2iwT+dr3QlKH9QgplR1Ig0+dEguGT/oA/dXfSHN
2Icn262SXvRBeP+zkT4SDcb4Dx/mb+sD/1J5s6YoGtQH773C3tcHxhK1dJVb
eL69W5I3h/uA/x/5fS+wXVOHt47/2wdXjLVzw2/TQG+lTbl3vQ/ujBcxjWBL
WdT4NW2nw3bVBG7NaBpM8T0ZLeajw47wE3Zr2F+CEgRzROiQurcy3fQODV72
hF9MPUqHgo/nU3Kxve9fqYtQpoMWN0ulVgwNTJbPr/lo0SHHZ3UyAVv+srKC
kyEdDG4Re7uw/+Xd//S8LR34bw/PW8bS4GvgToaaKx3crUii97FLu1e45X3o
IFusx92Ofe/UD33xEDq8YxFqYI2jQWBKD4mfTIcy+oCqMvblpYYK9rt00Cjy
C7mOfdq8bH4zmQ49u2rDUrH/8NyzH8+lg+Hd/d0/sBkBUQ97X9GBo2lahuMu
Pj9dfh1N5XQo+cJuIo2dftKBDb2nQ8gxS1U97Ih7pholn+mwLbJiwR7bdvFs
SE4nHWSc9wXfxFY3kytJ7acDN+n8x7vYoq9FJuPG6XAgSGsiDXsLD5dY5Awd
vk+NduRjj/r/tfRdxvUmcCb+D/vD1xmqExMDpHbmC1Zg5ygOfrLYyYBBztSb
Vdi3k78wG3AzoOxiTf5/dlmo/AcEGSCTyFL4X3vdSwU+8ocZMBZ6IaoUW7L0
Ub74cQbQeiJlX2Dv3Bc3zH+KASwOYSWPsSf9QgQ4gAESI0fZE7E/d7qZ/NVh
wICgp3IY9gsFy5h5YwYI06W0nLHvJum+H7dkwPpPHQlDbM9/lVZ77RngKJg/
IottdPGIXPN1BmidVQjZg33if7xuyJ8BGXJN0zN4vbn2smSWhDPAqt5M7RP2
nO9ib85tXH/vG48M7I6OMa4HiQyY0e2+6Y+dTKsjRGYywOkLQ2EvdsB8Sbnv
cwZsKbw7MoD3g7lp1qzT/xggRor3y8Hm5ybaGdQzYKmOW/0Y9qqPdyq0MGD/
3mvhP/F+o7fbtsn3MOCZUFJGNnYaVU1d4CcDlDVOpe3BFt6zLjzB0Q+juVHE
BrzfjY4cEErj7Qe/xUo5R+wIVTV+U5F+oL1L19zE52XQjcBVrdAPneuTlCPY
abXbmFOs+mFT7fWcET6Pzb3iG+cd++GMkHxrK5kGazPnVpm9+oHkFsZniG0l
GDPnSewHDW6OaRV8nvn9d41o5/VDWqxg81wk/p6xMoNrxf1gV80qYo4dlHGB
XvyuH/IUv38vw/dHdzO140BrP3Bx7e31xPfLPXHeusXFfnDVFLcqDqEBd8/B
7BzNAZgu9htP9KeBxjRkWBsOQMmWPuZKPxr4bL2WtufyACglRWaP4fuw7cTT
5HD3ATCwOEw85kODhDtHbplRB4DFsPdNoicN2M/IOm//NgBESxPB/znR4Iyx
if27HwNwd/mweJ4jDdydfW185gegIDW28QG+rz/TSs0Htg9C2fUMui++z+/8
Oq3zWnoQFONYrNav0GBb+llJp5BBCM7Vrva8iL8nb8lnf/IglAb946Vhit+T
RDHPqLuDkGdmrbTPhAbnSVtLnj4ehC3yI/yvjGhAc6lXHqkdhH1J7Aq1ejQQ
kde7YMv+DfLy9ZNtgAbKjcaBlmnfICM7PyFQEu9f9ff8bjnfgPM3l/ysBP5+
b+XeBb/8Bl7h3hwu4jQgFXAzpdZ8A4mFdjcDMRp8pH6N6R77BiFWcsOLgjQ4
JlPQks87BDaiG7QPnDR4u3JiRMJ2CMrEP0Rfxu95LBeRh8txCNxNVNNNZqlg
Jdmhu+o6BBnyrBTdGSr8uez/qsl3CCamznMfn6TCmTflYd63h0BDqf152zAV
KgPO8lUUDkFCbtxJchsV0LypgeH6EDCJf/yb/oIKFLbsyFPMw7B+qYn9VD4V
7MQWS4RZhqHmIK9gUy4VmEzvC8zvHgZZo7O6U5lUUC9mTKQcGoav2eKbbKlU
qL3hSBzSH4YPDkPDFWQq1E8FlPk9GIbN+fruKQsqvPRKntJ+PAzmttUpiuZU
SJktEeN/Ogz9LFoPb16kguvC74TKgmFwX/LzXjOkAtu6m8v2GjxeclvwoAYV
jNlt+O9PDEOYxOcFMWkqMI6eC6lQGIG0V71+hesUmHPmVWNuGYGGKxKWrCkU
cH94RYfQMQI07dztozT8+/VLlvHf7hEw0NROrEykQK/iCYeNbyNgU09SdYuh
QM0W3TurcyOwcO26cH4YBRIe3+yY4xkFuycuH+rsKSDV3e88cnUUhDpPzbgf
p4C99tPEuulRcPWwOuxyMxHypp1dBsXH4aNTrTDT1XhQ+MO7U0ZvAuzOCe34
cCwOkto2ZLujvoPurGRAbMod4D4OHKjiB9i5nXSIHroF3dMexf2Mn2Ah7PVz
4jQZbgS395vy/IKMvRoPPFUJYOgi1rHxzxQQuN0PFDaEgH7/l5CfFvjQxbUO
HDgQAAcEi/KPU2aAoCGUq/HDExSrI7JyS34DwfX91p5we6Dw1HJVBs4C06XP
2QfN9YB39/xR7T1z+PvPZOft0EbVZ/jzXDPngKAqstXhgi0yabJ0K1edB0Ll
om2LtTtiSaAmZrVifw18k0P3QU1JgbsLbf4Fkf1ikg68gSh0M7BjdPVfUO+W
78lQCUGGjzz/lMYugMj59Vladji6NCowKxm/AARWice6JeHI6ljDeFriAqir
C60soHDk+u5ge1QytuiObDlGOIpitD679HgBhnyOBp3ZE4EqBeXNFooXgGlO
ZeJ2aASSTlt6pdCH2+/42DenG4nY0iOdSo4swmzVYMhhBwKiV6EP60cXwfv4
E4KLKwHlD/49pCO9CCIcz7hzPQlIV4QwwpBdhJpd9C6eYAK6/ZRgu/3MIhjf
mi1Cdwloy3OipYXBIlACQ0OVXxPQnzKy4ab3IjDxMgd92kJEn3vqCnT9cPs3
37RDWYnowcpWjqSARWgrKveT5CCi02eiPh8JWYQMx4oJfx4iCqyK0jEhLwKB
/HxL9xEimq+7dTb7Hnbx8d4354noZ1v0Sf0KPN5rd7nZRCL6kCvDG1OJ59PC
82gpiYgywrqWGqsXYaigzXnlPhFZSB4q167DcVkV4ZknRNQQWX3mbDOeX5vt
78xXRJQtswinBxfx/2WbP462EJHdXXt9iS1LYLf3mlQJKwmp2O885rRtCYy/
jBmLsZMQ/+ki9myWJZAdnn8Vz0lCraMbzaLsS+B9JJrbnIeE1JQfXDiwbwmY
mqK1C8VISGiy9dI+Cdx+VkTTX4WEenVUbbfo4/YhgrnWHiSkGzc762OA46QD
sZ43SOhNy1PSsNESDPlffnzTl4RSzNhyay4uwezAsjEhmIQuOvRMRVzF+YPu
F+tEkVBLhE/ImvcStKXbL1U+xOPXHua47rcENdyDgj7pJFS4vTedHrAElIOV
l4UzSOjuXbX3b0OWoOiTHId7DgnpPWTfERy1BAQiu3L5KxL68Drn3sJ97ElH
vVN1JKS4anHE8SH25bv74upJ6KkKx9vONFyfYUB/XyMJkep8+0syl0C9WuqK
UzMJQTsc8nmB24dGzyh0kVDFVF/RdDWuR6/zT+E4CUnJxmtcfb8EGUeFOzO/
k9ADP/WvzXU4/hclJP4koeA/ucsvPuL1f1SQbzFNQqd2+Ku5d+C499zZzAUS
Kj7E2TwxjuNpXQ/ZtpDRDzBrlP6BPfTWgriVjESupNX6Ti6ByKP2wvltZERJ
lnq7OYPjYkT+elYy8t6uk8u78t94ss2Su8goTzQh88ofbBcmEX9OMhpS7UrL
Wsd+3cFUsZuMjAMdkmSYl4HptbvjSW4ykv0eSTjHtgzqU4zESV4yct3aGHqX
A8f3nZRk4yejDGHOoA7OZTy+u+ZhATLiskjztNmL40SrDR1BMpr9WG4VKIQd
PWZtKExGkuN/zSoPYnuVfVcXISM7Zh2TLaK4v6rulIwoGbX906WTIL4MBLMM
qz9iZPTq+ZxirswyDMX25xlJkNFEw2nZKdllsHvt3MNzhIwOjkYek1fAcYfH
/j3YCYKcYtVKy5DBx7Wkd5SMGpTMDmw7g+MujT1/sDcvpvHrqyxDTbvEoVwp
MvK6K7W7Wx3PT4s+9+sYGeXm+bAJaeL6GAW+t6XJaPBD+XZ7bZzv2WELweNk
ZLRxbn1aD7ev2GKgKENGtwUSlhUMcL3tPy6XY1ef7Jq/aYTn896v7tQJMpLx
cvi5/SJ2zM1SMVkyco59PnbeDNcfGKBEwX6cO/eNehnnc+LnWcHurj3N6LHE
+c4dMrCSIyPOb5HdB67g9nKXGWXY59Ya2h1ssJ0D3u+SJ6MIPs4v+Xa4PiPY
sMGeuZBWd9IJ58vr957FlvAYrQ51wS5TyJVVICObO1IV792wi1Slr2OnZPu8
ZvXA6/G5kjkDu6WmvMjQC6/XNT/xVmyWgb8vkrxxfPVQygq22uq5Z32+OA5U
UyFFMgrkScgSDsDzY4uwPINdKNeV7hSE6zcvzDfFDn4nqd9/E1uyOt4ZW0s7
bMk0DK+vD9tbP2yu1tasTxH/zefv0RDsfotDF9SJ2EFs325i540ErpWR8Xj6
D7p9sf08Pj87fhv3rxHY7YSttnTgUvYdPP+p1dvG2GwEHybBOFyvSJ7KSezu
nfUF1Hg8/jBNZi92ZhK/5Q4Knv9vSetJPB+PAx7bI2n/zaevpgL79DNUvJiM
82/daxOFvU1ur43HfRx/rC2ng91a4cw2+gDP939Dp7diP9SqKLNMw/l5L/mV
4/V2btnl0PYY19O7+5sztrzFtd06mTiuHhXCib0xXPqu6ike/4uo1iv8PT9e
3+GqmIvHU7I8o4edvGi970Uejns+su7H+8Eu8lWN6AscT7XMdcWW3rnVM7UQ
j8+3XWAG7686oef1t0rwfJ9P3hjD+y8hd8NnvfS/9jtMzLCtZE0O+r3B9cQx
LiK8f+c1VwLtKnH7J+7lEXh/i1w/J6ncgON3a9qf4/MxtfDga/FHvP4y/PfG
JMnoTcQ0QbIJ56ur9uTDNqIl9/G04fEnP1m44vMY/nYkdrYP9/dPmyzD51VX
85SSSz9eLy+Z42/xed73JWZ0YBDns3oTXIrPe8GQrErTKB7/5O3DKQfJiM4a
OZ0zjecbtyt7+358/qgdD4Rm8XoJnd/ahu8XH0GJc0nz2KUnbZP4yGjHiS+P
Ccu4Hvk5lu08ZHTKXNDYmnkFai5I/krC91dS9psSLp4VGHobXWSD70f3UZ+h
UL4VUP+2/TtiJiMNMWnO7wIrkFF0R3M/E16PJxluVQdxXHjAtWKdhEwfxYi4
S2JL01TyFkmIi2adUKe8gs/rtcbTEyT0o42nUkYNxytlSo6NkVDN7rafD9Sx
cwQL+EZIyDteS9tbG7e/kNVIH8Dv5Z3j60IXcJyXErALvw8JkX/dAu3x+F+3
3DhUS0LO1W/vDztiu1pm5iL8nm341Ru44P6qws1iVSQ0E/JD5JDHCojUX9zO
Uk5ChoHtPa0BOP7052BQIQlxeD7VPhqDHVzzL+t9Eoqx0hHtf4XN+qq71RG/
P773yg+U4PxeKC//Ggl9jhm9YFuK8xX+PRluQ0JsbyMjRspxfYqU8D0W+L3k
K2f8eL8CTPXhmTP6JJT4VTJlsROvr6fP2ZATJHTPiI199wruv19qT+u/RHTK
2SLL+A+Ob7ofHPxNRN3huf/Q1vH6m0vXTfwiIt5CDVce5lXI+POhZWyUiFLZ
Q+sF2VZBZMO5NamTiB59/BUpKYTt9zayspiIMjW+LJxVXwXCtZO/Zd1wvsYj
qqUaqzC0orW605GI2AxJtyS0cXz2rAnDhoh8Lyvxsuvj+I3QcedLRKThkan0
9SLOt6gSLApENHIvIMTZBcdlFLgP7SUisZ8HmOIScD3zh8ON8O83c69g3Q3K
KtjZ9z6UeUVAsf92UG4krQITyxM6Sz4BzW9Ei15KxflgteJJGgHVcs9rHMjC
/Xcu9vqSCchBpeHWq9erUNN81Tr9AgFlJ3qxf+1fBfUELpGFukiUMX2lSugb
dmm05POySJR+/vwNp2Gc/1PcCdP8SJTCKtm5NI77cyfLBidEojuRww8FfuP2
h47WClpEIs8bl6Rsmf+A+sQjdfQjAp26cEZvUvwPECI/5bj+DUefOFmimW78
AaaWBOYW5jDUIWpdoerzB2piDTt15kIRXbFoOsQPW7y44H9DoWjKyurSYhDu
H0rxuoZCEdezl6KTBJyfNLq8LywUmcPlyk4ajreHXqfPh6CxG3lzuWW4f0C6
cnvXTbTZpn/FcBO3P77xfItPEHpoUqD+jmkN1E0ZP/6xDkJKHbvEj27Ffrh2
yE47CHl3tk1v27EGhDrHOzcFgtBIl3lk5Z41XG9Gw7eaQNRAt886Jr4GNYm2
TMEcgShhLOTHTgPc/qlRZUOKPzq48ty/4QHOp8Njbhnkg+xMmOf7pNaBqUje
trzZCdXs0q66dnwd75eF4ux4JyT8+c6dnydwXF+pyM3ICQ1qcAmvKmLfs30U
3uqIrigKG/ADbh+ll9nc6oAu86nmml/EntXk2/rpGjIaCLbqDMXt5WzDbJSt
0csHleLWEdgCxeNG/7NCu8yZ5kYI2Czo+m8pK9TcEh09fws74vwzdQFLpFeT
UrqHgj2p9kVs3hxpPS3lNM7GZup2GEg2Rdm2K309udgkUe4mVlO0VUglxzYf
22yLpmuICapNrlO+8RK7DViKbYyR+u0O14Ry7MCbnEvnDFCGBq8i7zvsMa/w
xiPn0d9Ny7/pVdgj4xbLrPqoOmj4XmEtdsqFnb4NOuiAovi1k/X/rZdOeWX2
ORQ26ypd1Ygt2xztRNJG/QUFy1qfsSt+OnrYaiFlt9na5mbsiSKVdmVN9H/W
mSe+
      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81f8Xx69oGBnJijIapKWSjDg3ZUZUlKSMIkoyQpGR7r2f+xES8k1J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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0    \""}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0.1\""}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{-0.02, 0.04},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311251565465*^9}}]
}, Open  ]],

Cell[BoxData["h5"], "Input",
 CellChangeTimes->{{3.5273107064056683`*^9, 3.5273107065983057`*^9}}],

Cell["3chge-NonBPS_Charges3AntiRotating.pdf", "Text",
 CellChangeTimes->{{3.527248332360256*^9, 3.527248341065384*^9}, 
   3.527248378274972*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", "0.1"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0.1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", 
       RowBox[{"-", " ", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0\>\"", ",", 
     "\"\<|\!\(\*SubscriptBox[\(Q\), \(3\)]\)| = 0.1 and \
\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(J\), \(\[Phi]\)]\) < 0\
\>\"", ",", 
     "\"\<|\!\(\*SubscriptBox[\(Q\), \(3\)]\)| = 0.1 and \
\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(J\), \(\[Phi]\)]\) > 0\
\>\""}], " ", "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", ".011"}], ",", ".04"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.527249383360166*^9, 3.527249437878872*^9}, {
  3.527249470139127*^9, 3.5272495480098667`*^9}, {3.527311029269383*^9, 
  3.527311052286934*^9}, {3.527311101531787*^9, 3.527311121922936*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.527311122235354*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5`", ",", "1.5329709716755893`", ",", "1.466287829861518`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.5273111222377787`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k41G8XxsdSikJZK4qkJCRJIo6UnSwpaxJRSkSopFksyS5bYUZCKCr8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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nk4lF0UAPCx9VlLylaS5cuWrUIiziRC2SJCJUKhslVSsrTZkswMYmxv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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVl3k4ll8Tx4lKyFJZKrJVtJBKpSwjEokISZJ9LUIhIdtz36Ek2SohIVRU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0\""}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"|\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)| = 0.1 and \
\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(J\\), \\(\
\[Phi]\\)]\\) < 0\""}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"|\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)| = 0.1 and \
\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(J\\), \\(\
\[Phi]\\)]\\) > 0\""}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.011, 0.04}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.5273111226868057`*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges3.pdf", "Text",
 CellChangeTimes->{{3.52621890980903*^9, 3.526218916675408*^9}}],

Cell["No stable minimum: flipping P3", "Text",
 CellChangeTimes->{{3.526188345129876*^9, 3.5261883478001003`*^9}, {
  3.526188952706971*^9, 3.526188955075871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".05"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".05"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".02"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".5"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".1"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".05"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", 
      RowBox[{"-", "0.2"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.526187469609223*^9, 3.5261877067836103`*^9}, {
   3.526187774002674*^9, 3.526187811128435*^9}, {3.526187843121688*^9, 
   3.526187870300321*^9}, {3.526188356284984*^9, 3.526188549271316*^9}, {
   3.5261885989524593`*^9, 3.5261886884814997`*^9}, {3.526188723404499*^9, 
   3.526188849556522*^9}, {3.526188978881261*^9, 3.5261890243826838`*^9}, {
   3.5262188649861917`*^9, 3.5262189055478153`*^9}, {3.526218945517213*^9, 
   3.526218961062854*^9}, {3.526218999431724*^9, 3.526219109836555*^9}, 
   3.526277412499544*^9, {3.526287904224554*^9, 3.526287911006969*^9}, {
   3.5262879462632513`*^9, 3.5262879761217737`*^9}, {3.5262954285827703`*^9, 
   3.5262954342124853`*^9}, {3.5262960944389*^9, 3.526296181955151*^9}, {
   3.526296254364531*^9, 3.5262962611916037`*^9}, 3.526296312327717*^9, {
   3.526296343681579*^9, 3.526296368775909*^9}, {3.526296835613018*^9, 
   3.526296843467195*^9}, 3.527244101053854*^9, 3.527244347115011*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07424617834615223`", "}"}], ",", 
   RowBox[{"{", "0.08528976658308621`", "}"}], ",", 
   RowBox[{"{", "0.07424617834615223`", "}"}], ",", 
   RowBox[{"{", "0.009370029463578428`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935170163*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4832396974191326`", ",", "1.466287829861518`", ",", 
   "1.4832396974191326`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935176765*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nk4lF0UAHAkbZJkjxDKkpI+knASSaVQtlTIbmaKJEkSUqmESlKWorKM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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nc81H8cB3Ajo8jKComMpEiUjPI2Q6nkRyQJyUqpu7NLJ1JJoSSbKOPu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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk4lF0UAHAkbZJkjxDKkpI+knASSaVQtlTIbmaKJEkSUqmESlKWorKM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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVlnk8VG8XwJEkJKGIFC2SVFKKUgepKCJ72pQ1qSRJfiW7iFCyzVzEjC1l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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.5`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.05`"}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", 
             RowBox[{"-", "0.2`"}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.6}, {-0.04184951811137594, 0.05578215676635853}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935635829*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", "10"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "M", ",", "a1", ",", "a2", ",", "s1", ",", "s2", ",", "s3", ",", "c1", 
       ",", "c2", ",", "c3"}], "}"}], "/.", "subCS"}], "/.", "subAi"}], "/.", 
   "subD"}], "/.", "sub4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "a1", "]"}], "+", 
       RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "^", "2"}]}], "/.", 
   "subAi"}], "/.", "sub4"}]}], "Input",
 CellChangeTimes->{{3.5262969225599318`*^9, 3.526296950286889*^9}, {
  3.5262970488902483`*^9, 3.526297091662157*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "0.7142807717747311`"}], ",", "0.7142807717747311`", ",", 
     "8.916364869426413`", ",", "8.916364869426413`", ",", 
     RowBox[{"-", "9.975031327880005`"}], ",", "8.972266295911055`", ",", 
     "8.972266295911055`", ",", "10.025031171631717`"}], "}"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.526296950722126*^9, {3.526297056410235*^9, 3.52629709218445*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "^", "2"}], "/.", "hor"}], "/.", "subAi"}], "/.", 
  "sub4"}]], "Input",
 CellChangeTimes->{{3.5262971057983637`*^9, 3.5262971304542723`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.4601970209271056`"}], "+", 
   RowBox[{"0.22027188221084978`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.526296950722126*^9, {3.526297056410235*^9, 3.526297130849567*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Hi"], "Input",
 CellChangeTimes->{{3.526295489894841*^9, 3.526295492558576*^9}}],

Cell[BoxData["Hi"], "Output",
 CellChangeTimes->{3.52629549312269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"subH", "/.", "subCS"}], "/.", "subD"}]], "Input",
 CellChangeTimes->{{3.526295501194502*^9, 3.5262955127436733`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"H1", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"H2", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"H3", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"Hm", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox["M", "f"]}]}], ",", 
    RowBox[{"V", "\[Rule]", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", "d\[Psi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{"a1", " ", "d\[Phi]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", " ", "d\[Psi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{"a2", " ", "d\[Phi]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], 
        "Hm"], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d\[Psi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["d\[Phi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.526295505185273*^9, 3.5262955132284*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subA", "/.", "rep"}]], "Input",
 CellChangeTimes->{{3.526295631542375*^9, 3.526295641013892*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"A1", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"c1", " ", "\[Mu]"}], 
      RowBox[{"H1", " ", "s1"}]], "+", 
     FractionBox[
      RowBox[{"c2", " ", "c3", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "d\[Psi]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"a2", " ", "d\[Phi]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f", " ", "Hm", " ", "s1"}]]}]}], ",", 
   RowBox[{"A2", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"c2", " ", "\[Mu]"}], 
      RowBox[{"H2", " ", "s2"}]], "+", 
     FractionBox[
      RowBox[{"c1", " ", "c3", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "d\[Psi]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"a2", " ", "d\[Phi]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f", " ", "Hm", " ", "s2"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.526295633223711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/", "s1"}], "/", "H1"}], "/.", "subCS"}], "/.", "subD"}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.5262956499600573`*^9, 3.526295660554587*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"Coth", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "H1"], "}"}]], "Output",\

 CellChangeTimes->{{3.526295657267249*^9, 3.52629566107859*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["No angular momentum", "Section",
 CellChangeTimes->{{3.526351710299345*^9, 3.526351714369174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".0000001"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "0"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"Q2", "\[Rule]", "0"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "5"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "5"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1.5"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"Q2", "\[Rule]", "0"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub3"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub4"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp3"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp4"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", "h4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", 
     RowBox[{"0.99", "r4"}], ",", 
     RowBox[{"1.01", " ", "r4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<1    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<2    \>\""}]}], "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      OverscriptBox[
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<~\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"h4", "/.", 
      RowBox[{"R", "\[Rule]", " ", 
       RowBox[{"r", "+", "a"}]}]}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "+", "a"}], "/.", 
  RowBox[{"res", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"res", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.526127314855826*^9, 3.526127398706246*^9}, {
  3.526127433190979*^9, 3.5261274683643503`*^9}, {3.526127508925515*^9, 
  3.526127619112598*^9}, {3.526127757702463*^9, 3.52612780395735*^9}, {
  3.526181763476626*^9, 3.526181832455428*^9}, {3.526181928267212*^9, 
  3.526181928744557*^9}, {3.526193969725811*^9, 3.5261939849041986`*^9}, {
  3.526214910378211*^9, 3.526214920684873*^9}, {3.526215156412313*^9, 
  3.526215186454917*^9}, {3.526216148699767*^9, 3.526216165846766*^9}, {
  3.5262177343143*^9, 3.526217745756178*^9}, {3.526351732347167*^9, 
  3.526351980655096*^9}, {3.526352186286026*^9, 3.526352374266554*^9}, {
  3.526449873751657*^9, 3.526449891233398*^9}, {3.527217926335935*^9, 
  3.5272179431269836`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.5272179436536713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.31622776601683794`", " ", "\[ImaginaryI]"}]}], ",", 
   "1.466287829861518`", ",", "1.466287829861518`", ",", 
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"1.224744871391589`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217943738641*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "::", "\<\"plln\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Limiting value \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \[InvisibleSpace]\\)\\) + \
\\(\\(1.212497422677673`\\\\ \[ImaginaryI]\\)\\)\\), \\\"MT\\\"]\\)\[NoBreak]\
\\!\\(\\*StyleBox[\\\"\\\\\\\" in \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({R, \\(\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(1.212497422677673`\\\\ \[ImaginaryI]\\)\\)\\)\
\\), \\(\\(\\(\\(0.` \[InvisibleSpace]\\)\\) + \\(\\(1.2369923201055049`\\\\ \
\[ImaginaryI]\\)\\)\\)\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\
\\\\\\\" is not a machine-size real number.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/plln\\\", \
ButtonNote -> \\\"Plot::plln\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526449892454144*^9, 3.526449898230618*^9}, {
  3.5272179283278427`*^9, 3.527217943978581*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1.4999999500000005`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["4.999999950000001`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}]}], 
           RowBox[{"1", "+", 
            FractionBox["19.999999949999932`", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
               ")"}], "2"]]}]]], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1.4999999500000005`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["19.999999949999932`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}]}], 
           RowBox[{"1", "+", 
            FractionBox["4.999999950000001`", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
               ")"}], "2"]]}]]], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
             "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1.`*^-7", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1.4999999500000005`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["4.999999950000001`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["19.999999949999932`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}]}]]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}],
            ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["1.4999999500000005`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["4.999999950000001`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["19.999999949999932`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}]}], ")"}]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.212497422677673`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.2369923201055049`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Inset", "[", 
     RowBox[{
      FrameBox[
       RowBox[{"Grid", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             GraphicsBox[{Part[$CellContext`colorBert, 
                First[#2]], 
               {Thickness[Large], LineBox[{{0, 0}, {1, 0}}]}},
              AspectRatio->0.1,
              ImageSize->12], ",", "#1"}], "}"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"0    \"\>"}], ",", 
            
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"1    \"\>"}], ",", 
            
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"2    \"\>"}]}], 
           "}"}]}], "]"}], "]"}],
       Background->GrayLevel[0.95],
       StripOnInput->False], ",", 
      RowBox[{"Offset", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7`", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "colorBert", "\[LeftDoubleBracket]", "#1", "\[RightDoubleBracket]"}], 
       "&"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"0    \"\>"}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"1    \"\>"}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"2    \"\>"}]}], "}"}],
        "]"}]}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      OverscriptBox[
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
       RowBox[{"Style", "[", 
        RowBox[{"\<\"~\"\>", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["\[Rho]",
       StripOnInput->False,
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->18,
       FontColor->GrayLevel[0]], ",", 
      OverscriptBox[
       StyleBox["H",
        StripOnInput->False,
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->18,
        FontColor->GrayLevel[0]], 
       StyleBox["\<\"~\"\>",
        StripOnInput->False,
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->18,
        FontColor->GrayLevel[0]]]}], "}"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944082572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NMinimize", "::", "\<\"nrnum\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The function value \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(5.786800276434707`*^-9\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a real number \
at \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({r}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(-0.5000586305423537`\\)}\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NMinimize\\\", ButtonNote -> \
\\\"NMinimize::nrnum\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526449892454144*^9, 3.526449898230618*^9}, {
  3.5272179283278427`*^9, 3.527217944150642*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.009757356403683914`"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944210052*^9}}],

Cell[BoxData["0.000010910829427211838`"], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944327898*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"h4", "/.", 
      RowBox[{"R", "\[Rule]", " ", 
       RowBox[{"r", "+", "a"}]}]}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "+", "a"}], "/.", 
  RowBox[{"res", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"res", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.526351991996937*^9, 3.526352037560801*^9}, {
   3.526352072582221*^9, 3.526352170135207*^9}, 3.52635223699496*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NMinimize", "::", "\<\"nrnum\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The function value \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(0.00012816176397990162`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a real number \
at \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({r}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(-0.5873471632943259`\\)}\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NMinimize\\\", ButtonNote -> \
\\\"NMinimize::nrnum\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526352142167708*^9, 3.526352170491208*^9}, 
   3.526352237626122*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], ":", 
  " ", "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.010032706829952042`}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526352142167708*^9, 3.526352170491208*^9}, 
   3.526352237666556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.5`", "\[InvisibleSpace]", "+", "r"}], "/.", "\[InvisibleSpace]", 
  "0.010032706829952042`"}]], "Output",
 CellChangeTimes->{{3.5263520009136963`*^9, 3.526352037911457*^9}, {
   3.5263520734901543`*^9, 3.5263521704955187`*^9}, 3.526352237713354*^9}],

Cell[BoxData["0.010032706829952042`"], "Output",
 CellChangeTimes->{{3.5263520009136963`*^9, 3.526352037911457*^9}, {
   3.5263520734901543`*^9, 3.5263521704955187`*^9}, 3.526352237751258*^9}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.526352124409133*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2"}], ")"}], "^", "2"}]}], "/.", "subAi"}], "//",
     "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.52724764138953*^9, 3.527247704096445*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Jph", "2"], "+", 
     RowBox[{"2", " ", "Jph", " ", "Jps"}], "+", 
     SuperscriptBox["Jps", "2"], "+", 
     RowBox[{"2", " ", "P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}], ")"}], 
      "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.527247658470542*^9, 3.527247672929574*^9}, 
   3.5272477049164467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cosh", "[", " ", 
  RowBox[{"ArcSinh", "[", 
   FractionBox[
    RowBox[{"2", " ", "P2"}], "M"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.527247842101461*^9, 3.527247843136798*^9}}],

Cell[BoxData[
 SqrtBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P2", "2"]}], 
    SuperscriptBox["M", "2"]]}]]], "Output",
 CellChangeTimes->{3.527247843614861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "X"}], "]"}]}], ")"}], "/", "2"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"Cosh", "[", "X", "]"}], ")"}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.527247756011012*^9, 3.5272478068869047`*^9}, {
  3.527247876122527*^9, 3.527247898162808*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.527247795751211*^9, 3.527247807324586*^9}, {
  3.527247890493115*^9, 3.527247898451885*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "X"}], "]"}]}], ")"}], "/", "2"}], "]"}], "/.", 
   RowBox[{"X", "->", " ", 
    RowBox[{
     RowBox[{"ArcSinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "P2"}], "M"], "]"}], "/", "2"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.52724785657053*^9, 3.527247870881261*^9}, {
  3.527247903673789*^9, 3.52724793487568*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"1", "+", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["P2", "2"]}], 
       SuperscriptBox["M", "2"]]}]]}]], 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{{3.527247904054385*^9, 3.527247935094432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "-", "a2"}], ",", 
      RowBox[{"a1", "+", "a2"}]}], "}"}], "/.", "subAi"}], "/.", 
   RowBox[{"Jps", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.527309380158687*^9, 3.527309452125409*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["Jph", 
     RowBox[{
      RowBox[{"M", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "+", 
      RowBox[{"M", " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}]], ",", 
    RowBox[{"-", 
     FractionBox["Jph", 
      RowBox[{
       RowBox[{"M", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "-", 
       RowBox[{"M", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.527309381146998*^9, 3.527309452355002*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "/.", "subM"}], "/.", "subAi"}], "/.", 
    RowBox[{"Jps", "\[Rule]", "0"}]}], "/.", "sub1"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "/.", "subA"}], "/.", "subCS"}], "/.", "sub1"}]}], "Input",
 CellChangeTimes->{{3.5273095009217787`*^9, 3.527309586409759*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"0.014962546874926758`", " ", "s1", " ", "s2", " ", "s3"}], 
    "f"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5273095015973682`*^9, 3.527309586755063*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Mu]", " ", 
    RowBox[{"Coth", "[", "d1", "]"}]}], "H1"], "+", 
  FractionBox[
   RowBox[{"0.1`", " ", "a1", " ", 
    RowBox[{"Cosh", "[", "d2", "]"}], " ", 
    RowBox[{"Cosh", "[", "d3", "]"}], " ", 
    RowBox[{"Csch", "[", "d1", "]"}]}], 
   RowBox[{"f", " ", "Hm"}]]}]], "Output",
 CellChangeTimes->{{3.5273095015973682`*^9, 3.527309586759017*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Mu]"], "Input",
 CellChangeTimes->{{3.5273095034948072`*^9, 3.527309503581025*^9}}],

Cell[BoxData["\[Mu]"], "Output",
 CellChangeTimes->{3.527309504036797*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1438, 820},
WindowMargins->{{0, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 127, 1, 85, "Title"],
Cell[552, 18, 137, 1, 53, "Subtitle"],
Cell[692, 21, 116, 1, 32, "Subsubtitle"],
Cell[811, 24, 3554, 85, 161, "Input"],
Cell[CellGroupData[{
Cell[4390, 113, 134, 2, 73, "Section"],
Cell[4527, 117, 3056, 89, 141, "Input"],
Cell[7586, 208, 116, 1, 31, "Text"],
Cell[7705, 211, 5908, 169, 188, "Input"],
Cell[13616, 382, 607, 18, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14260, 405, 181, 4, 43, "Section"],
Cell[14444, 411, 657, 19, 91, "Text"],
Cell[15104, 432, 1075, 32, 77, "Input"],
Cell[16182, 466, 221, 5, 31, "Text"],
Cell[16406, 473, 2214, 60, 99, "Input"],
Cell[18623, 535, 1550, 46, 114, "Input"],
Cell[20176, 583, 329, 6, 51, "Text"],
Cell[20508, 591, 467, 11, 53, "Text"],
Cell[20978, 604, 1200, 35, 77, "Input"],
Cell[CellGroupData[{
Cell[22203, 643, 997, 33, 77, "Input"],
Cell[23203, 678, 865, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24105, 709, 69, 1, 32, "Input"],
Cell[24177, 712, 285, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24499, 722, 410, 12, 32, "Input"],
Cell[24912, 736, 702, 12, 70, "Message"],
Cell[25617, 750, 700, 12, 70, "Message"],
Cell[26320, 764, 440, 11, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26809, 781, 89, 1, 43, "Section"],
Cell[CellGroupData[{
Cell[26923, 786, 113, 1, 39, "Subsection"],
Cell[27039, 789, 569, 9, 71, "Text"],
Cell[27611, 800, 2828, 80, 130, "Input"],
Cell[30442, 882, 155, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[30622, 888, 1834, 50, 121, "Input"],
Cell[32459, 940, 242, 4, 31, "Output"],
Cell[32704, 946, 337, 6, 31, "Output"],
Cell[33044, 954, 5104, 102, 267, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38197, 1062, 150, 2, 39, "Subsection"],
Cell[38350, 1066, 103, 1, 31, "Text"],
Cell[38456, 1069, 3617, 94, 121, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[42110, 1168, 150, 2, 31, "Subsection"],
Cell[42263, 1172, 199, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[42487, 1179, 5747, 149, 187, "Input"],
Cell[48237, 1330, 1065, 16, 31, "Output"],
Cell[49305, 1348, 1118, 18, 31, "Output"],
Cell[50426, 1368, 32813, 560, 263, "Output"]
}, Open  ]],
Cell[83254, 1931, 69, 1, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83372, 1938, 153, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[83550, 1944, 96, 1, 39, "Subsection"],
Cell[83649, 1947, 162, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[83836, 1953, 8797, 253, 319, "Input"],
Cell[92636, 2208, 652, 13, 31, "Output"],
Cell[93291, 2223, 545, 10, 40, "Output"],
Cell[93839, 2235, 20324, 356, 267, "Output"]
}, Open  ]],
Cell[114178, 2594, 160, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[114363, 2600, 7100, 212, 297, "Input"],
Cell[121466, 2814, 407, 9, 31, "Output"],
Cell[121876, 2825, 297, 6, 31, "Output"],
Cell[122176, 2833, 425, 9, 31, "Output"],
Cell[122604, 2844, 346, 7, 40, "Output"],
Cell[122953, 2853, 5686, 103, 240, "Output"]
}, Open  ]],
Cell[128654, 2959, 128, 2, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128819, 2966, 145, 2, 39, "Subsection"],
Cell[128967, 2970, 186, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[129178, 2976, 11156, 301, 407, "Input"],
Cell[140337, 3279, 1428, 22, 31, "Output"],
Cell[141768, 3303, 1355, 21, 31, "Output"],
Cell[143126, 3326, 30991, 532, 289, "Output"]
}, Open  ]],
Cell[174132, 3861, 95, 1, 32, "Input"],
Cell[174230, 3864, 91, 1, 32, "Input"],
Cell[174324, 3867, 92, 1, 32, "Input"],
Cell[174419, 3870, 186, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[174630, 3876, 9806, 284, 407, "Input"],
Cell[184439, 4162, 1030, 17, 31, "Output"],
Cell[185472, 4181, 965, 16, 31, "Output"],
Cell[186440, 4199, 17064, 305, 296, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203565, 4511, 106, 1, 73, "Section"],
Cell[203674, 4514, 113, 1, 31, "Text"],
Cell[203790, 4517, 625, 17, 53, "Text"],
Cell[204418, 4536, 462, 13, 32, "Input"],
Cell[CellGroupData[{
Cell[204905, 4553, 8333, 245, 385, "Input"],
Cell[213241, 4800, 658, 11, 31, "Output"],
Cell[213902, 4813, 630, 10, 40, "Output"],
Cell[214535, 4825, 1229, 30, 31, "Output"],
Cell[215767, 4857, 8098, 144, 279, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[223914, 5007, 92, 1, 43, "Section"],
Cell[CellGroupData[{
Cell[224031, 5012, 114, 1, 39, "Subsection"],
Cell[224148, 5015, 110, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[224283, 5020, 10008, 291, 363, "Input"],
Cell[234294, 5313, 1186, 19, 31, "Output"],
Cell[235483, 5334, 1076, 17, 31, "Output"],
Cell[236562, 5353, 39965, 683, 279, "Output"]
}, Open  ]],
Cell[276542, 6039, 94, 1, 32, "Input"],
Cell[276639, 6042, 177, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[276841, 6050, 1007, 33, 99, "Input"],
Cell[277851, 6085, 288, 7, 31, "Output"],
Cell[278142, 6094, 287, 7, 31, "Output"],
Cell[278432, 6103, 287, 7, 31, "Output"],
Cell[278722, 6112, 286, 7, 31, "Output"]
}, Open  ]],
Cell[279023, 6122, 92, 1, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279152, 6128, 118, 1, 39, "Subsection"],
Cell[279273, 6131, 111, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[279409, 6136, 10505, 303, 385, "Input"],
Cell[289917, 6441, 628, 12, 31, "Output"],
Cell[290548, 6455, 520, 10, 31, "Output"],
Cell[291071, 6467, 39399, 675, 279, "Output"]
}, Open  ]],
Cell[330485, 7145, 91, 1, 32, "Input"],
Cell[330579, 7148, 94, 1, 32, "Input"],
Cell[330676, 7151, 94, 1, 32, "Input"],
Cell[330773, 7154, 94, 1, 32, "Input"],
Cell[330870, 7157, 92, 1, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[331011, 7164, 154, 2, 73, "Section"],
Cell[331168, 7168, 2953, 78, 161, "Input"],
Cell[334124, 7248, 202, 5, 51, "Text"],
Cell[334329, 7255, 217, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[334571, 7262, 11545, 330, 429, "Input"],
Cell[346119, 7594, 913, 15, 31, "Output"],
Cell[347035, 7611, 791, 13, 31, "Output"],
Cell[347829, 7626, 38798, 657, 281, "Output"]
}, Open  ]],
Cell[386642, 8286, 125, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[386792, 8291, 10180, 301, 407, "Input"],
Cell[396975, 8594, 411, 8, 31, "Output"],
Cell[397389, 8604, 281, 6, 31, "Output"],
Cell[397673, 8612, 17163, 310, 297, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414873, 8927, 94, 1, 32, "Input"],
Cell[414970, 8930, 857, 15, 31, "Output"]
}, Open  ]],
Cell[415842, 8948, 117, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[415984, 8953, 16154, 471, 605, "Input"],
Cell[432141, 9426, 1016, 19, 31, "Output"],
Cell[433160, 9447, 799, 14, 31, "Output"],
Cell[433962, 9463, 38874, 661, 281, "Output"]
}, Open  ]],
Cell[472851, 10127, 98, 1, 32, "Input"],
Cell[472952, 10130, 145, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[473122, 10136, 9902, 292, 385, "Input"],
Cell[483027, 10430, 519, 10, 31, "Output"],
Cell[483549, 10442, 392, 7, 31, "Output"],
Cell[483944, 10451, 29831, 512, 281, "Output"]
}, Open  ]],
Cell[513790, 10966, 106, 1, 31, "Text"],
Cell[513899, 10969, 163, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[514087, 10975, 10263, 295, 363, "Input"],
Cell[524353, 11272, 1266, 20, 31, "Output"],
Cell[525622, 11294, 1143, 18, 31, "Output"],
Cell[526768, 11314, 37525, 639, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564330, 11958, 1211, 35, 77, "Input"],
Cell[565544, 11995, 481, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566062, 12011, 206, 6, 32, "Input"],
Cell[566271, 12019, 258, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566566, 12031, 94, 1, 32, "Input"],
Cell[566663, 12034, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566770, 12040, 152, 3, 32, "Input"],
Cell[566925, 12045, 2592, 80, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569554, 12130, 121, 2, 32, "Input"],
Cell[569678, 12134, 1235, 35, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570950, 12174, 238, 7, 32, "Input"],
Cell[571191, 12183, 311, 10, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[571551, 12199, 104, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[571680, 12204, 10611, 309, 442, "Input"],
Cell[582294, 12515, 475, 10, 33, "Output"],
Cell[582772, 12527, 597, 12, 31, "Output"],
Cell[583372, 12541, 1069, 16, 24, "Message"],
Cell[584444, 12559, 9055, 250, 357, "Output"],
Cell[593502, 12811, 1022, 17, 27, "Message"],
Cell[594527, 12830, 325, 5, 31, "Output"],
Cell[594855, 12837, 311, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595203, 12846, 667, 18, 121, "Input"],
Cell[595873, 12866, 998, 17, 24, "Message"],
Cell[596874, 12885, 659, 11, 24, "Message"],
Cell[597536, 12898, 286, 5, 31, "Output"],
Cell[597825, 12905, 192, 2, 31, "Output"]
}, Open  ]],
Cell[598032, 12910, 69, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[598126, 12915, 335, 10, 32, "Input"],
Cell[598464, 12927, 3355, 100, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601856, 13032, 210, 5, 54, "Input"],
Cell[602069, 13039, 205, 7, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602311, 13051, 475, 14, 32, "Input"],
Cell[602789, 13067, 143, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602969, 13074, 518, 16, 54, "Input"],
Cell[603490, 13092, 315, 11, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603842, 13108, 317, 9, 32, "Input"],
Cell[604162, 13119, 2868, 86, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607067, 13210, 390, 11, 55, "Input"],
Cell[607460, 13223, 231, 6, 47, "Output"],
Cell[607694, 13231, 408, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608139, 13247, 99, 1, 32, "Input"],
Cell[608241, 13250, 74, 1, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Images/Figures_Section_3_WithBounds.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    622034,      13679]
NotebookOptionsPosition[    612072,      13373]
NotebookOutlinePosition[    612409,      13388]
CellTagsIndexPosition[    612366,      13385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Hamiltonian for supertubes in CY background", "Title",
 CellChangeTimes->{{3.5261258703601294`*^9, 3.52612587796587*^9}}],

Cell["Various minimum possibilities illustrated in plot", "Subtitle",
 CellChangeTimes->{{3.5261258803675117`*^9, 3.526125904903903*^9}}],

Cell["(For section 3 of the paper)", "Subsubtitle",
 CellChangeTimes->{{3.526125908302648*^9, 3.52612591465926*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colorBert", "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", "Blue", ",", "Green", ",", "Purple"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot", "[", 
   RowBox[{"xl_List", ",", "d_", ",", "leg_List", ",", "args___"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{"xl", ",", "d", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Grid", "[", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Graphics", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"colorBert", "[", 
                    RowBox[{"[", 
                    RowBox[{"First", "@", "#2"}], "]"}], "]"}], ",", "Thick", 
                   ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"AspectRatio", "\[Rule]", ".1"}], ",", 
                 RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}], ",", "#1"}],
               "}"}], "&"}], ",", "leg"}], "]"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"GrayLevel", "[", ".95", "]"}]}]}], "]"}], ",", 
       RowBox[{"Offset", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".7", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"colorBert", "[", 
         RowBox[{"[", "#", "]"}], "]"}], "&"}], ",", 
       RowBox[{"Length", "[", "leg", "]"}]}], "]"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       OverscriptBox[
        RowBox[{"Style", "[", 
         RowBox[{"H", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<~\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
      "}"}]}], ",", "args"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.526201412902748*^9, {3.526201477312006*^9, 3.526201478298554*^9}, {
   3.5262015496506147`*^9, 3.5262017092763443`*^9}, {3.526202048960656*^9, 
   3.526202059190772*^9}, 3.526202089686393*^9, {3.52620433702992*^9, 
   3.5262043372028427`*^9}, {3.526207466593391*^9, 3.5262075184703407`*^9}, {
   3.5262075636516037`*^9, 3.52620767108034*^9}, {3.526207712700781*^9, 
   3.526207740342101*^9}, {3.526207818779172*^9, 3.5262078192794228`*^9}, {
   3.526207863000801*^9, 3.526207865012083*^9}, {3.526207966715041*^9, 
   3.526208021521101*^9}, {3.526208099545493*^9, 3.5262081464793997`*^9}, {
   3.5263516738797617`*^9, 3.5263516814198227`*^9}, {3.527217861563815*^9, 
   3.527217878101343*^9}, {3.527644292578108*^9, 3.527644293626884*^9}}],

Cell[CellGroupData[{

Cell["Hamiltonian in general ", "Section",
 CellChangeTimes->{{3.525160414439723*^9, 3.525160417256401*^9}, 
   3.526207560830353*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SqrtBox[
        RowBox[{"Hm", " ", "H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}]], 
       RowBox[{
        RowBox[{"H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}], "-", 
        RowBox[{"Hm", " ", 
         RowBox[{"\[Mu]", "^", "2"}]}]}]], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["Qt1", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"H1", " ", "H2", " ", 
           RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
          RowBox[{"Hm", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], 
         SuperscriptBox["H2", "2"]]}]], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["Qt2", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"H1", " ", "H2", " ", 
           RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
          RowBox[{"Hm", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], 
         SuperscriptBox["H1", "2"]]}]]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"Hm", " ", "\[Mu]"}]}], 
       RowBox[{
        RowBox[{"H1", " ", "H2", " ", 
         RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
        RowBox[{"Hm", " ", 
         SuperscriptBox["\[Mu]", "2"]}]}]], "Qt1", " ", "Qt2"}], " ", "-", 
     " ", 
     RowBox[{
      FractionBox["c1", "s1"], 
      FractionBox["Qt1", "H1"]}], "-", 
     RowBox[{
      FractionBox["c2", "s2"], 
      FractionBox["Qt2", "H2"]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"c1", " ", "c2"}], 
       RowBox[{"s1", " ", "s2"}]], 
      FractionBox["\[Mu]", 
       RowBox[{"H1", " ", "H2"}]]}], "-", 
     RowBox[{"M", " ", 
      FractionBox["c3", 
       RowBox[{"s1", " ", "s2"}]], 
      FractionBox["1", 
       RowBox[{"f", " ", "Hm", " "}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], "+", 
        
        RowBox[{"a2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
       ")"}]}], "+", 
     RowBox[{"0", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["c1", "s1"], "Q1"}], "+", 
        RowBox[{
         FractionBox["c2", "s2"], "Q2"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.524393562154048*^9, {3.524393636264316*^9, 3.524393909403097*^9}, {
   3.524467021491493*^9, 3.524467025242786*^9}, 3.52446715418384*^9, {
   3.524474808511887*^9, 3.5244748224421253`*^9}, {3.5251676378126793`*^9, 
   3.5251676419680243`*^9}, {3.5251703893820553`*^9, 3.525170473925281*^9}, {
   3.525597406321446*^9, 3.5255974086687317`*^9}, 3.5255974578152847`*^9, {
   3.525600744290018*^9, 3.525600745210434*^9}, {3.525773244936925*^9, 
   3.525773246139401*^9}, 3.526021823716693*^9, {3.5262751728475523`*^9, 
   3.526275173023205*^9}, 3.52627523741319*^9, {3.5262752847479277`*^9, 
   3.5262752855119457`*^9}}],

Cell["Substitution rules for Cvetic-Youm", "Text",
 CellChangeTimes->{{3.525600543195011*^9, 3.525600548879899*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Qt1", "\[Rule]", " ", 
      RowBox[{"Q1", "-", "A2"}]}], ",", 
     RowBox[{"Qt2", "->", 
      RowBox[{"Q2", "-", "A1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A1", "->", 
      RowBox[{
       RowBox[{
        FractionBox["c1", "s1"], 
        FractionBox["1", "H1"], "\[Mu]"}], "+", 
       RowBox[{
        FractionBox["M", 
         RowBox[{"f", " ", "Hm"}]], 
        FractionBox[
         RowBox[{"c2", " ", "c3"}], "s1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
          "+", 
          RowBox[{"a2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{"A2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        FractionBox["c2", "s2"], 
        FractionBox["1", "H2"], "\[Mu]"}], "+", 
       RowBox[{
        FractionBox["M", 
         RowBox[{"f", " ", "Hm"}]], 
        FractionBox[
         RowBox[{"c1", " ", "c3"}], "s2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
          "+", 
          RowBox[{"a2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
         ")"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subM", "=", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", "\[Rule]", " ", 
     RowBox[{
      FractionBox["M", "f"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c1", " ", "c2", " ", "c3"}], "Hm"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
           "+", 
           RowBox[{"a2", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
          ")"}]}], "+", 
        RowBox[{"s1", " ", "s2", " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
           "+", 
           RowBox[{"a1", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}], 
          ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subH", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H1", "\[Rule]", " ", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s1", "2"]}]}]}], ",", 
     RowBox[{"H2", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s2", "2"]}]}]}], ",", 
     RowBox[{"H3", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        FractionBox["M", "f"], " ", 
        SuperscriptBox["s3", "2"]}]}]}], ",", 
     RowBox[{"Hm", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["M", "f"]}]}], ",", 
     RowBox[{"V", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox["d\[Psi]", "2"]}], "+", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox["d\[Phi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Hm", 
           RowBox[{"-", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
             "+", 
             RowBox[{"a2", " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              "d\[Phi]"}]}], ")"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", "d\[Psi]"}], 
            "+", 
            RowBox[{"a1", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "d\[Phi]"}]}],
            ")"}], "2"]}], ")"}], 
       RowBox[{"-", "1"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subF", "=", 
   RowBox[{"f", "\[Rule]", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", "+", " ", 
     RowBox[{"a1", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a2", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.524218417315938*^9, 3.52421844761376*^9}, {
   3.524218511917603*^9, 3.524218517772141*^9}, {3.524466399743705*^9, 
   3.524466400276135*^9}, {3.5244666822075443`*^9, 3.524466742880693*^9}, {
   3.524466849501349*^9, 3.5244668523780727`*^9}, {3.5244669564611807`*^9, 
   3.524466958803738*^9}, 3.524467029157498*^9, {3.52446718317111*^9, 
   3.524467218968587*^9}, {3.5255976009218597`*^9, 3.52559760436791*^9}, {
   3.525600437181731*^9, 3.525600598038662*^9}, {3.5256008054429493`*^9, 
   3.525600807610512*^9}, {3.525600891531046*^9, 3.5256008940188932`*^9}, {
   3.525601045192978*^9, 3.525601046235111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ctc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"H1", " ", "H2", " ", 
            RowBox[{"H3", "/", "V"}]}], " ", "-", " ", 
           RowBox[{"Hm", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], "/.", "subQ"}], "/.", "subA"}], 
        "/.", "subM"}], "/.", "subH"}], "/.", "subF"}], "/.", "subH"}], "/.", 
    "subF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.525773254507311*^9, 3.525773298920952*^9}, {
  3.525773360516734*^9, 3.5257733633486137`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Replacement rules in terms of fixed charges and angular momenta\
\>", "Section",
 CellChangeTimes->{{3.525606378190378*^9, 3.525606379333455*^9}, 
   3.52612617984138*^9}],

Cell[TextData[{
 "The free parameters are:\nBackground:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", ",", " ", 
    SubscriptBox["\[Delta]", "1"], ",", 
    SubscriptBox["\[Delta]", "2"], ",", 
    SubscriptBox["\[Delta]", "3"], ",", 
    SubscriptBox["a", "1"], ",", 
    SubscriptBox["a", "2"], ",", 
    SubscriptBox["a", "3"]}], TraditionalForm]]],
 "\nEmbedding: d\[Psi],d\[Phi], \[Theta]\nSupertube: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "1"], ",", 
    SubscriptBox["Q", "2"]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.525606449144978*^9, 3.525606584314475*^9}, {
  3.525606821197785*^9, 3.525606823561638*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subCS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d1", "]"}]}], ",", 
     RowBox[{"c2", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d2", "]"}]}], ",", 
     RowBox[{"c3", "\[Rule]", " ", 
      RowBox[{"Cosh", "[", "d3", "]"}]}], ",", 
     RowBox[{"s1", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d1", "]"}]}], ",", 
     RowBox[{"s2", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d2", "]"}]}], ",", 
     RowBox[{"s3", "\[Rule]", " ", 
      RowBox[{"Sinh", "[", "d3", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ham", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H", "/.", "subQ"}], "/.", "subA"}], "/.", "subM"}], "/.", 
       "subH"}], "/.", "subF"}], "/.", "subH"}], "/.", "subF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ham2", "=", 
   RowBox[{"ham", "/.", "subCS"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525768802090456*^9, 3.525768802885086*^9}}],

Cell["\<\
Replacements for delta's to Q's and a's to A's that scale as J ( but not to \
J, that's to complicated)\
\>", "Text",
 CellChangeTimes->{{3.525686818101721*^9, 3.525686847877017*^9}, 
   3.5260175840827703`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqJ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "M"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a2", " ", "c1", " ", "c2", " ", "c3"}], " ", "-", " ", 
          RowBox[{"a1", " ", "s1", " ", "s2", " ", "s3"}]}], ")"}]}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "M"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a1", " ", "c1", " ", "c2", " ", "c3"}], " ", "-", " ", 
          RowBox[{"a2", " ", "s1", " ", "s2", " ", "s3"}]}], ")"}]}]}]}], 
     "}"}], "/.", "subCS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqQ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Equal]", 
       RowBox[{"M", " ", "s1", " ", "c1"}]}], ",", 
      RowBox[{"P2", "\[Equal]", 
       RowBox[{"M", " ", "s2", " ", "c2"}]}], ",", 
      RowBox[{"P3", "\[Equal]", 
       RowBox[{"M", " ", "s3", " ", "c3"}]}]}], "}"}], "/.", "subCS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d1", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P1", "/", "M"}]}], "]"}], "2"]}], ",", 
     RowBox[{"d2", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P2", "/", "M"}]}], "]"}], "2"]}], ",", 
     RowBox[{"d3", "\[Equal]", 
      FractionBox[
       RowBox[{"ArcSinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"P3", "/", "M"}]}], "]"}], "2"]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5256724487423058`*^9, 3.525672572141824*^9}, {
   3.525672607540052*^9, 3.5256726526228037`*^9}, {3.525673193513206*^9, 
   3.525673206904834*^9}, {3.525673361147893*^9, 3.525673366975614*^9}, {
   3.525673399559445*^9, 3.5256733997081947`*^9}, {3.525673455871648*^9, 
   3.5256734861976767`*^9}, {3.52567354081214*^9, 3.525673568122073*^9}, 
   3.5256787873296824`*^9, {3.525679047510639*^9, 3.525679051816615*^9}, 
   3.525686769188995*^9, {3.5256869097493477`*^9, 3.525686919583112*^9}, 
   3.526017584084401*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subD", "=", 
   RowBox[{"Solve", "[", " ", 
    RowBox[{"eqD", ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2", ",", "d3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"subAi", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"eqJ", "/.", "subD"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2"}], "}"}]}], "]"}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scaleA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", " ", 
      RowBox[{"A1", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "M", "]"}], " "}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["P1"], " ", 
          SqrtBox["P2"], " ", 
          SqrtBox["P3"]}], ")"}]]}]}], " ", ",", 
     RowBox[{"a2", "\[Rule]", " ", 
      RowBox[{"A2", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"Sqrt", "[", "M", "]"}], " "}], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["P1"], " ", 
          SqrtBox["P2"], " ", 
          SqrtBox["P3"]}], ")"}]]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525686893546444*^9, 3.525686926827958*^9}, {
   3.525687405280987*^9, 3.5256874246635523`*^9}, {3.5256874987385674`*^9, 
   3.52568753254679*^9}, 3.526017584088073*^9, 3.526021268120665*^9, {
   3.526029532999309*^9, 3.526029533876842*^9}, 3.526185486540162*^9, {
   3.526274483396512*^9, 3.5262744975049953`*^9}, 3.5262745436848516`*^9, {
   3.528358763783861*^9, 3.528358769222056*^9}}],

Cell["\<\
\[LineSeparator]In susy case, |A1-A2| =|J| is the momentum, so this way we \
can fix A1,A2,P1,P2,P3 and consider the appropriate susy limit and compare to \
the plots above for the susy case.\
\>", "Text",
 CellChangeTimes->{{3.525679603025241*^9, 3.525679664765658*^9}, 
   3.526017584089319*^9, 3.526274454722913*^9}],

Cell[TextData[{
 "First, the discriminant of the g-function giving the horizons. Disc > 0 for \
horizons to exist. In fact, we even need M > (|a1| + ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{"|", "a2", "|"}], ")"}], "2"], TraditionalForm]]],
 " to have a Killing horizon and a true black hole in the spacetime. We will \
use that latter as a check below."
}], "Text",
 CellChangeTimes->{{3.5260175063352413`*^9, 3.526017584090187*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"a1", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"M", " ", 
     SuperscriptBox["r", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"disc", "=", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{"g", "/.", 
       RowBox[{"r", "\[Rule]", " ", 
        RowBox[{"Sqrt", "[", "R", "]"}]}]}], ",", "R"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hor", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"g", "\[Equal]", "0"}], ",", "r"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.525661463755823*^9, 3.525661562933228*^9}, {
   3.5256869652964067`*^9, 3.525686987861532*^9}, {3.5256876372522373`*^9, 
   3.5256876384402933`*^9}, {3.525688045525947*^9, 3.525688082972465*^9}, 
   3.526017485869335*^9, 3.526017584091695*^9, {3.526296795996957*^9, 
   3.526296803028309*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"hor", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"a1", "^", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"M", " ", 
        SuperscriptBox["r", "2"]}]}], "\[Equal]", "0"}], ",", "r"}], "]"}], 
   "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{
    RowBox[{"r", "/.", "hor"}], "/.", 
    RowBox[{"subAi", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamDA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ham", "/.", "subCS"}], "/.", "subD"}], "/.", 
    RowBox[{"subAi", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.527143499000992*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["a1", "2"], "2"]}], "-", 
     FractionBox[
      SuperscriptBox["a2", "2"], "2"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox["a2", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["a2", "2"], "-", "M"}], ")"}], "2"]}]]}], "+", 
     FractionBox["M", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.527143499409791*^9, 3.527144151163993*^9, 
  3.527217772364831*^9, 3.5272427436675053`*^9, 3.52730937608648*^9, 
  3.5276098738582973`*^9, 3.527906583695366*^9, 3.5283583868596478`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["b"], "Input",
 CellChangeTimes->{3.526275306145165*^9}],

Cell[BoxData["b"], "Output",
 CellChangeTimes->{
  3.526300468851907*^9, 3.52635169382277*^9, {3.526449845744688*^9, 
   3.5264498575086527`*^9}, 3.527144151182262*^9, 3.527217772410603*^9, 
   3.52724274371518*^9, 3.527309376128358*^9, 3.527609873904565*^9, 
   3.527906583743104*^9, 3.528358387330802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"m", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", "a1", "]"}], "+", 
        RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "^", "2"}]}], "]"}], "/.", 
   "repR"}], "/.", 
  RowBox[{"m", "\[Rule]", " ", "\[Epsilon]"}]}]], "Input",
 CellChangeTimes->{{3.5271441554391813`*^9, 3.5271442156773787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({repR}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.527217772634761*^9, 3.5272427437961683`*^9, 
  3.5273093763561373`*^9, 3.527609873911961*^9, 3.5279065839979763`*^9, 
  3.5283583875587*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({repR}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.527217772634761*^9, 3.5272427437961683`*^9, 
  3.5273093763561373`*^9, 3.527609873911961*^9, 3.5279065839979763`*^9, 
  3.528358387560075*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", "a1", "]"}], "+", 
      RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", 
  "\[InvisibleSpace]", "repR"}]], "Output",
 CellChangeTimes->{{3.527144173254201*^9, 3.527144216114976*^9}, 
   3.527217772636299*^9, 3.527242743797799*^9, 3.527309376358382*^9, 
   3.527609873913373*^9, 3.527906584000057*^9, 3.528358387561016*^9}]
}, Open  ]],

Cell["Code for the check of the angular momentum bounds", "Text",
 CellChangeTimes->{{3.5283585245282583`*^9, 3.5283585340158443`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"solJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"eqJ", ",", 
       RowBox[{"{", 
        RowBox[{"Jps", ",", "Jph"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boundsJ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Jph", "-", "Jps"}], ")"}], 
         FractionBox[
          RowBox[{"Sqrt", "[", "M", "]"}], 
          RowBox[{"a1", "-", "a2"}]]}], "]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Jph", "+", "Jps"}], ")"}], 
         FractionBox[
          RowBox[{"Sqrt", "[", "M", "]"}], 
          RowBox[{"a1", "+", "a2"}]]}], "]"}]}], "}"}], "/.", "solJ"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.5283585667003403`*^9}],

Cell[TextData[{
 "What is M of the total state (so with the shoot energy added)? I first have \
to do this on paper...\nWe have M cosh(2 \\delta)/2 = P + \\bar P(overall \
mass)  ; M\\sinh[2 \\delta]/2 = P -\\bar P (overall charge) such that \
(overall ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"mass", ")"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - (overall ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"charge", ")"}], "2"], "=", 
    FractionBox[
     SuperscriptBox["m", "2"], "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " gives ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "= 4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["P", "I"], "\\", "bar"}], " ", 
    SubscriptBox["P", "I"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". We see that the anti-charge is divided overall all three channels, \
depending on how hight the charge of each channel is. Adding more ADM mass \
does not change the \"left-noving\" charges ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "i"], ",", " ", "but"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " rather the overall non-extremality:  Sum (M cosh(2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\\", 
    SubscriptBox["delta", "I"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")/2) + ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "shoot"], "=", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "Sum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["m", "tot"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " cosh(2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\\", 
    SuperscriptBox[
     SubscriptBox["delta", "I"], "tot"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")/2) ... (looks lasty but is probably easliy obtainable)"
}], "Text",
 CellChangeTimes->{{3.528358569745225*^9, 3.528358587804174*^9}, {
  3.528358716064763*^9, 3.528358722971738*^9}, {3.528358986298607*^9, 
  3.528359229044516*^9}, {3.528359261388419*^9, 3.528359320234194*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["BMPV", "Section",
 CellChangeTimes->{{3.526183489723422*^9, 3.526183491020783*^9}}],

Cell[CellGroupData[{

Cell["Definition of Hamiltonian", "Subsection",
 CellChangeTimes->{{3.526028757084413*^9, 3.526028759927981*^9}}],

Cell["\<\
Definition: Supertube charges Q1,Q2; background charges P1;P2;P3
Susy Hamiltonian in one go: (note all the absolute values and subtle signs. \
For simplicity, we take only a1 different from zero. In the extremal limit, \
this is something we can do) With the parameetrization given here, Jpsi = J \
and Jphi = Sign[P1 P2 P3] J.\
\>", "Text",
 CellChangeTimes->{{3.525597992773506*^9, 3.525598014844748*^9}, {
  3.5260285031175547`*^9, 3.5260285350628853`*^9}, {3.526028622868965*^9, 
  3.5260286307061443`*^9}, {3.5263007464939737`*^9, 3.526300797024753*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P1", "]"}], "]"}], "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"c2", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P2", "]"}], "]"}], "/", "\[Epsilon]"}]}], ",", 
     RowBox[{"c3", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"Abs", "[", "P3", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", " ", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"J", " ", "\[Epsilon]"}], 
        RowBox[{
         SqrtBox[
          RowBox[{"Abs", "[", "P1", "]"}]], " ", 
         SqrtBox[
          RowBox[{"Abs", "[", "P2", "]"}]], " ", 
         SqrtBox[
          RowBox[{"Abs", "[", "P3", "]"}]]}]]}]}], ",", 
     RowBox[{"a2", "\[Rule]", "0"}], ",", 
     RowBox[{"s1", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P1", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P1", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"s2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P2", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P2", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"s3", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Sign", "[", "P3", "]"}], 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"Abs", "[", "P3", "]"}], "]"}], "/", "\[Epsilon]"}]}]}], ",", 
     RowBox[{"M", "\[Rule]", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H", "/.", "subQ"}], "/.", "subA"}], "/.", "subM"}], "/.", 
       "subH"}], "/.", "subF"}], "/.", "repS"}], "/.", "repR"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamS1", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"temp", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.525597759644689*^9, 3.5255978261984253`*^9}, {
   3.525597884615839*^9, 3.525597980978531*^9}, {3.525598018676353*^9, 
   3.525598041907544*^9}, {3.525598209762092*^9, 3.525598210799267*^9}, {
   3.5256794962997017`*^9, 3.525679503236239*^9}, {3.526028611678959*^9, 
   3.526028613095113*^9}, {3.526202197733798*^9, 3.526202199983012*^9}, {
   3.526298585324442*^9, 3.5262985965484457`*^9}, {3.526298719077094*^9, 
   3.526298736490055*^9}, 3.526300744040374*^9}],

Cell["BMPV_No_Minimum2.pdf", "Text",
 CellChangeTimes->{{3.5260288237759657`*^9, 3.526028833234215*^9}, {
  3.5260292034076977`*^9, 3.526029205868905*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", "4"}], ",", 
     RowBox[{"J", "\[Rule]", "6"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
   RowBox[{"J", "^", "2"}]}], "/.", "sub"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"Q1", " ", 
     RowBox[{"Q2", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d\[Phi]", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"d\[Psi]", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
    "-", "P3"}], "]"}], "/.", "sub"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"hamS1", "/.", "sub"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"J", "\[Equal]", 
     RowBox[{
      RowBox[{"-", "6"}], "\"\<, \>\"", 
      SubscriptBox["Q", "3"]}], "\[Equal]", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.526298412570003*^9, 3.526298421618971*^9}, {
  3.526298493476321*^9, 3.526298505122942*^9}, {3.5263008108518972`*^9, 
  3.526300847382634*^9}, {3.527217790091423*^9, 3.527217854801221*^9}}],

Cell[BoxData["2364"], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.527243117178697*^9}],

Cell[BoxData[
 RowBox[{"0.`", "\[InvisibleSpace]", "+", 
  RowBox[{"1.4317821063276353`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.527243117182578*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVkHk01I0bxaf0FoVEllQvhkplmSJRfO8QorckKctLWRJKmQp5s1aKNlvS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\", \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "4"}]}}, AutoDelete -> 
         False, GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.8}, {0., 0.07851068663808447}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526298506334879*^9, {3.526300811402442*^9, 3.526300847850828*^9}, 
   3.526905084312962*^9, {3.527217792286867*^9, 3.527217881205327*^9}, 
   3.527242747879634*^9, 3.5272431171922197`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1", "Subsection",
 CellChangeTimes->{{3.5260288026242027`*^9, 3.5260288111697273`*^9}, {
  3.526184737435261*^9, 3.526184766704317*^9}}],

Cell["BMPV_Minimum2.pdf", "Text",
 CellChangeTimes->{{3.5261846077383623`*^9, 3.5261846178754177`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sub1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", " ", "\[Rule]", " ", "0"}], " ", ",", " ", 
     RowBox[{"d\[Phi]", " ", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"d\[Psi]", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"P1", " ", "\[Rule]", " ", "30"}], ",", " ", 
     RowBox[{"P2", " ", "\[Rule]", " ", "20"}], ",", " ", 
     RowBox[{"P3", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"J", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"Q1", " ", "\[Rule]", " ", "1.5"}], ",", " ", 
     RowBox[{"Q2", " ", "\[Rule]", " ", "1.5"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sub2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", " ", "\[Rule]", " ", "0"}], " ", ",", " ", 
     RowBox[{"d\[Phi]", " ", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"d\[Psi]", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"P1", " ", "\[Rule]", " ", "10"}], ",", " ", 
     RowBox[{"P2", " ", "\[Rule]", " ", "10"}], ",", " ", 
     RowBox[{"P3", " ", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"J", " ", "\[Rule]", " ", ".1"}], ",", " ", 
     RowBox[{"Q1", " ", "\[Rule]", " ", "1.5"}], ",", " ", 
     RowBox[{"Q2", " ", "\[Rule]", " ", "1.3"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], " ", "/.", " ", "sub1"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], " ", "/.", " ", "sub2"}]}], "}"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      " ", "-", " ", "P3"}], "]"}], " ", "/.", " ", "sub1"}], ",", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      " ", "-", " ", "P3"}], "]"}], " ", "/.", " ", "sub2"}]}], "}"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hamS1", " ", "/.", " ", "sub1"}], ",", " ", 
     RowBox[{"hamS1", " ", "/.", " ", "sub2"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"r", ",", " ", "0", ",", " ", "2"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Red", ",", " ", "Green"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", " ", 
        RowBox[{"FontSize", " ", "\[Rule]", " ", "18"}], ",", " ", "Black"}], 
       "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H\>\"", ",", " ", 
        RowBox[{"FontSize", " ", "\[Rule]", " ", "18"}], ",", " ", "Black"}], 
       "]"}]}], "}"}]}]}], "]"}]}], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Example 2", "Subsection",
 CellChangeTimes->{{3.5260288026242027`*^9, 3.5260288111697273`*^9}, {
  3.526184737435261*^9, 3.526184762907449*^9}}],

Cell["BMPV_Minimum3.pdf", "Text",
 CellChangeTimes->{{3.526028841731079*^9, 3.526028844847062*^9}, {
  3.5260291991557693`*^9, 3.526029199455262*^9}, {3.526183906737308*^9, 
  3.526183906867819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", ".1"}], ",", 
     RowBox[{"J", "\[Rule]", 
      RowBox[{"-", "6"}]}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", ".1"}], ",", 
     RowBox[{"J", "\[Rule]", "6"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}], ",", 
     RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
     RowBox[{"P2", "\[Rule]", "20"}], ",", 
     RowBox[{"P3", "\[Rule]", "1"}], ",", 
     RowBox[{"J", "\[Rule]", "18"}], ",", 
     RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
     RowBox[{"Q2", "\[Rule]", "1.3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], " ", "-", " ", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{"J", "^", "2"}]}], "/.", "sub3"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hamS1", "/.", "sub1"}], ",", 
     RowBox[{"hamS1", "/.", "sub2"}], ",", 
     RowBox[{"hamS1", "/.", "sub3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.526028901925408*^9, 3.5260290642545347`*^9}, {
   3.5260291819994926`*^9, 3.526029182225668*^9}, {3.526029235853557*^9, 
   3.526029277063284*^9}, {3.526183590384109*^9, 3.526183715267417*^9}, {
   3.526183812635744*^9, 3.526183903038384*^9}, {3.526183971584256*^9, 
   3.526183977216386*^9}, {3.526184033525798*^9, 3.5261840951436987`*^9}, {
   3.526184167222536*^9, 3.526184208892262*^9}, {3.52618434607301*^9, 
   3.526184348200562*^9}, {3.526184792920998*^9, 3.526184795491889*^9}, {
   3.526200984483006*^9, 3.5262009849815893`*^9}, {3.526202114610703*^9, 
   3.526202157174687*^9}, {3.526202192538281*^9, 3.526202237186441*^9}, {
   3.5262024544539347`*^9, 3.526202454621768*^9}, {3.526202613647094*^9, 
   3.526202831026601*^9}, {3.526203337599949*^9, 3.5262033536914682`*^9}, {
   3.526204136547503*^9, 3.526204145660995*^9}, {3.526275367831256*^9, 
   3.526275369545116*^9}, {3.526275436773719*^9, 3.5262754391885147`*^9}, {
   3.526295149969226*^9, 3.5262951636186132`*^9}, {3.526300421865391*^9, 
   3.526300437425272*^9}, {3.5263004839010468`*^9, 3.526300582761376*^9}, {
   3.5263008643713913`*^9, 3.526300864770138*^9}, 3.5272178926803017`*^9, {
   3.5272431251180267`*^9, 3.527243131190345*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.`", ",", "24.`", ",", "276"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.527243210483789*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.527243210489635*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwd13k8VF8UAPCxViii0EITWSqhyO6doWRJESqkbFlbLEmE8exCyFKyRYgK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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwd13k8lM8fAHCECrkqR6ncKRJRFJ4PcoeEcoaUs5I7uXPlyrFLqZC7A8U6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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwd13k8VN8bB/CxJJLsS1LGkoQsJSl1H5QlRSKyz1DWfIWEQlGy7ykSslMh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.8}, {0., 0.035997515712627576`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526184348616323*^9, 3.526184619974914*^9, {3.5261847771679792`*^9, 
   3.526184795958581*^9}, 3.526200985321475*^9, {3.5262022117581387`*^9, 
   3.526202237981298*^9}, 3.526202454999584*^9, 3.526202635297371*^9, {
   3.526202666887641*^9, 3.5262028315175667`*^9}, {3.5262033385171013`*^9, 
   3.526203353986867*^9}, 3.5262042158657703`*^9, 3.52620434259122*^9, {
   3.5262074734399652`*^9, 3.526207484596725*^9}, 3.526207878343919*^9, {
   3.52620798294007*^9, 3.5262080130881977`*^9}, 3.526208151223611*^9, 
   3.526218030934464*^9, 3.526275369930929*^9, 3.526275439571808*^9, {
   3.5262951432486486`*^9, 3.526295164195839*^9}, {3.526300415372802*^9, 
   3.5263004389100933`*^9}, {3.526300485805587*^9, 3.52630058328692*^9}, {
   3.526300860126259*^9, 3.526300866986309*^9}, 3.526905087162746*^9, {
   3.527217883904047*^9, 3.5272178932812033`*^9}, {3.527243113211906*^9, 
   3.527243132106697*^9}, {3.5272432075843363`*^9, 3.5272432106539593`*^9}}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.526202736322276*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["BPS limit (two choices for M: high and low)", "Section",
 CellChangeTimes->{
  3.526126166761444*^9, {3.526126199170267*^9, 3.526126214830114*^9}}],

Cell[CellGroupData[{

Cell["Limits 1", "Subsection",
 CellChangeTimes->{{3.526184629564425*^9, 3.526184630657887*^9}}],

Cell["3chge-NonBPS_NearExtremal.pdf", "Text",
 CellChangeTimes->{{3.5260296836909237`*^9, 3.526029688744862*^9}, {
  3.526029821848051*^9, 3.526029823942555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".01"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"R", "+", "rp3"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.526019597837749*^9, 3.526019598149983*^9}, {
   3.526023840073797*^9, 3.526023850375814*^9}, 3.526023885499433*^9, {
   3.5260239515998983`*^9, 3.5260240481986513`*^9}, {3.526024419275984*^9, 
   3.52602452022243*^9}, {3.5260245650356083`*^9, 3.526024574414003*^9}, {
   3.526024617621365*^9, 3.526024626227845*^9}, {3.526024757423777*^9, 
   3.5260250189416943`*^9}, {3.526025077508861*^9, 3.5260250903142242`*^9}, {
   3.5260254293467817`*^9, 3.526025463461247*^9}, {3.526025502894701*^9, 
   3.526025522033153*^9}, {3.526028892376707*^9, 3.526028893864277*^9}, {
   3.5260293256133423`*^9, 3.526029333116582*^9}, {3.526030903992703*^9, 
   3.526030904674943*^9}, {3.52603094493235*^9, 3.526030974813232*^9}, {
   3.5260325210110703`*^9, 3.526032531376243*^9}, 3.526032595472187*^9, {
   3.5272430363673697`*^9, 3.527243051367094*^9}, {3.527243140841702*^9, 
   3.527243176007732*^9}, 3.5272432571097803`*^9, {3.527243295568832*^9, 
   3.527243321082151*^9}, {3.527243354395949*^9, 3.5272433883969383`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.0064000323995799645`", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.006199866098583145`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.5272433890027437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.466287829861518`", ",", "0.9746794344808964`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.527243389007237*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nk8VN8bB3Ckb0LWsqUIRZJ8S6VUj6JChCJripix74WyZ52xluxESLbI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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nk8VVsUB3ChnkqSIVPGhKISQoWfcLnmK2MZQhEJ56KSEgmZikoeolQq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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 2}, {0., 0.039776740178917955`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029600521398*^9, 3.526030905513241*^9, {3.526030947191354*^9, 
   3.526030975322815*^9}, 3.526032531793014*^9, {3.5260325848950567`*^9, 
   3.5260325990616293`*^9}, {3.527243040012989*^9, 3.527243051821686*^9}, {
   3.527243141471167*^9, 3.5272431766667213`*^9}, {3.52724324546478*^9, 
   3.527243285172434*^9}, 3.5272433215439777`*^9, {3.527243354925687*^9, 
   3.5272433593905153`*^9}, 3.527243389795526*^9}]
}, Open  ]],

Cell["3chge-NonBPS_NonExtremal.pdf", "Text",
 CellChangeTimes->{{3.52602969381459*^9, 3.5260296985271063`*^9}, {
  3.526029816593874*^9, 3.526029817585886*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"repEmb", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
    RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
    RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"repM", "=", 
  RowBox[{"{", 
   RowBox[{"M", "\[Rule]", " ", ".9"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", ".2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Green", ",", "Red"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5260297068580513`*^9, 3.526029709034013*^9}, {
  3.526029757761875*^9, 3.526029757910787*^9}, {3.526032552045146*^9, 
  3.5260325551027203`*^9}, {3.5272430587811337`*^9, 3.527243102983655*^9}, {
  3.527243158943623*^9, 3.5272431594512157`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
   RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103310444*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"M", "\[Rule]", "0.9`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103312786*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.8998215131828182`", "}"}], ",", 
   RowBox[{"{", "0.8999159494260437`", "}"}], ",", 
   RowBox[{"{", "0.899957736038381`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.5272431033148527`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.466287829861518`", ",", "0.9746794344808964`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103316984*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV0H840wkAx3HkutTyI5m5kijV9ZC6llPio0XFNU/pnsTtEBGeuq0Uat30
m1JRc91cdjFrG4183U5TQ8+Ep0jLaUyjUOL8CP0w+uK6P97P6/+3YyQ7KNrE
yMiI+aX/HVu+c0mdMspbFbWlcSaT7l0msqX52zKAjvaeBM48zGddkDjaBmHZ
DJNy7UEnVHuoB+faRkKooAfrYr/DN9IwK1Pbw9gTNRY4HcbAlg6XJdPU0/Bl
BQv2/RAE/bi1nKReQ03ymfbwpZGQpqZyPlNFqL14jzutPQR3YZJpla4U3bzx
WT/3n0KlwDxXYqwC055/m3L3AvK6NvY/+lWNbpariXh/JjxymTedWHU4tSJr
ZcBHPrqGLLiBb+uRU7UBoSa/g1Oq/X4oToMfZQseOc/+A8XH2gRlzU2w3tY6
XFKVg0Szu5d7bZ6j7fqfky2Um+h1Mc6oT22BquXMbSNZLl7Tli6laXSYv6OV
+eJGHhysSIceih42KXa5aQkimAo3rYg+3gGal5dqwjcf5Qa3rmXhrxBW08bo
GM1HzcDRsoTsTjh6pquuZYsxEkP1Nm7sgmts26W3K24h0i8/o3qwG/yzC4Y+
CG9BNhizv8P5DbgK0SwORYK1E1SzVf49UIauVeZES8DXTK7Wnn2LnJfVfpVK
Cea5glJ1rxcqzQArfkoC7eABQv+iDzERr8wY7lKwk5/pg2z6QaEFNByJl4K5
36lpcv0AIjA5oMuSIkD/5HjfnkEUWjjN0ZdLYb+gpMA1cwgsn+CDhzukoFfy
RJLSd+D5cU/Ip6TItFFbqhKH4bEsLNLOUQaqxei3flYjiE1fe96wWYbKDTRZ
bN4I6IfHo3QxMuysD4lTeo0iYjEzUJUpw8wrVzNET0fBmi0JMqmQoZ6faFEU
9h4Nof4PTw/JwJ1KbOoefw/DOftZbJcCMG8cnFBc/ADBoa/oq9gFmC1MiS5d
/hGWQb7VSnUB+jSp6wLufcTAHu2BkwsL0brVK9wk4BNiD5S7K08Wglhi3tDz
5hP2tTVPhpCFKFrzXBidNIYjk51H/+XdBl98t9TSxgCDdefpDYvkuBC61VF/
x4DVIXa8d0/kyGM8+bDJZxyWnGqRy9kiiDN+mdOsH0fvcAvjXVgxHpnPTDVi
T8Cw6+uE+T53MKUJYDGnJvBa+jpdTivBIkPhkdrsz6DUxdvxpSWI2Gk8qltJ
wvCMM1ToQeDBXL+Kva4kTH15YHoScHicltbnRiLrqYA77EWgg2HpME4nsY+S
/vf6zQRYdIftNJDQ6Ln0FiaBYFsvye5dJLav90zxjiIQ2J4c+g+XRGvyse1V
VwgUZ6ucf+KRWJ0WsjXlKoG5u41Guk6S8HXvX+OTRaChMTV19ByJnOtl2ofZ
BPwfXFdYZZJQ7BiN1IkJ+OYrzHeISQhgLXG7T0AcbtC1SEiQ932KpioIzFi4
8VZ4AYkG03hJ4wMC6qxqT3YxiW2PN7EP1RLwOd8Ue0VJgpJjHK5+RiCXQaVT
75Og2ZlNCJoJTE+FTAsrSGxMcEvjtBCoTOr8rUhNIvNVHM+pnYA93XnvuhoS
i5Nqe8iXBE4Mx7pU1H35MdLEaO0ioJfLx3wfk5Cf+eua4g0Bz7hhdUMDCTHr
kvZqL4H/APtBaqk=
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVjms0lAkAhke1Nl0wlZmpFZvo4rDJjmUTL3PQsukwbdOyctuQs1q3jaQN
3cg565LdTrbkui7tEJPGuA1m0ve51aQSayKK2NCYiNHHrP3xnuc8v553W2A4
N2gFjUZzX97/nNvpuZ0Q/Wi/L8ymrJ1ytBcWMFmuTA5GumbpYi8jbPK5UryN
yUVHrMUhimcJqY1kcj0zEOrGBsk9Tw62lPjSVzGjMKOVHeV2gAuXAbPtasZ5
/KspHci0DIRctZFPMa7i792W6ce1olCSnBzxkVEAiu6VQBMl4auc2FVNfQLc
b+46HCPNhPi6dl6xRgOyEisCZqOzkT+8/23brxJwbqRULlrnwSbPPdfIh8Bq
Yqz8lbAQw1M68YfedIA/mvruY00xIgQ91lOhMnicPcg3EpahIu6f68Kn3eBo
dgT3B/MRo1Xz25jeM+zQWcu/W12BMTON9I7k5/juU82eooRKvGYZG7NkfZj5
ZK416UwVDOmU4eg6OaZCEi3v+QiwKsdxV9CZAdiXROer7O6idn7P8A6/l4hI
oJ+lqe+ideKUMDp7CP4K9ycRTdWYDmbYazwcRluq70uHk/cQ6FyYLp18hXBO
pzRxpRClk8EhAyYjGK355oLLDSG+XGBofeE6ClLK1VYb1iBLtmjRc/ENtmzO
sGorqcEGc6xrqhuDqZaty50dIvRMhlXJ+8cxNthX9vi6COGnH8u5em/hNNAk
O0+vhXuIUffi1xNwI5TqlsRauMm7zox/Pwl2qHCEmKzF1s8qy8wzpsANjr4V
GVQHtvhcQbHgHT5XbNCrf16HDD2JbkOMAlQIw3rkaD0YOsrdzvRpyE0NvM71
10O8j1V6In8aY+1Zx/J9GuDZ4RUqslOCpQgvmFE0QDMtM73gkRIWvbq2xy42
oiMrRqfc9z02vZid8jQQI34ppvuV6j0qt8ii9B+L4X7j5EJ16gwmbo+6LVxo
wpqchCDBzlmEObR2bjBtxrgs2cqtbhY2+SbFMVeb0XvAzm+F2wc4RNZX0Wgt
qNqu3Tk68gH+3mYjXgktKN/7LCcodg5sAw+ToqUWZBXVCHT15uERzxPtuyrB
Fe8D2+R35qEs1JrnmkuRz+macXRQQeR8xDGOkKIo/ee1T+UqVFuwj3Dj7qNN
WzOZFr4Af5Pa+PrdrViSufm4Ly1g9bXKP8tftsJg/vYvD7I/gpbbolcqeAB/
Tw1lnymFlM36j/KTCDSvd24MMKfAuvwojXeJgGF7Ssr4Hgr6bzN3rrtCYICj
a6hiU6jcmPY6LoOAD9vwIAsUTsf/lOaXS+Ao066Yd5iC063BqsONBA69OO39
JJ5CqcvRmkEVgYrsBpMfzi33tCMb7iwSWM+jTQ8nUgi7OXgzUYNE58PkZOUl
CscHNBTGWiRcm69V0zMoWFi5DsWySDgVVmt7FC3/87ZTu1iTKPKb73teTGFX
zFCLsS2Jlfr7//Iro8APUvqvBAnJ71Lb8Iplf5DLlrqQcLjcfSJNRGGGvYbt
ziORx2GwGfUUJiQf+vd6k1AvealzGin4x/X5M31JiGOH/iiXUOhNatUYCSKx
lW0SYNW63Hui2NoVSuKs4oRZI0Eh41seU3iShJzPn3Nqp0D2ak7lRpKwDVVI
OjspRARsLEg9ReI/OFdvPw==
     "]]}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVz3s0lHkYB/CZ1qktl9JmRqnGJLXroNRES/lK4bgu9mSrnUUX0Z7CZht0
0ZVRHbErHbbVMmmQSxKys4hh3p9cJ5VLDcuU2wnrui69se/+8ZznfM7znOd8
H/6REO+ARSwWy52p//v0Zi8jUnrU9hsfozDfC562JRKuvjPXHgsJBtnVveZY
Jbwu5XO9UTVR+Mi5xxbVO+XD2twjkIju7i9r98CaTF9dDe5puBzeZvKG+MKx
y9RogXMF2uHClU7SYKhmv8ilOb8iTJJUGHc0CplicehHjgRnu1sMM/6Og2Vq
uMazjkLUmi4bFM+noiJZJ03KLkOLlk2bQfQDpKt3fXh+QQ5Lz2vx3aIc7Exz
/2ODkKAqO8e48WkB1CPLz3n010N0pt90k+sThBa2Wo2cUCLp3lj0qa5i5Ee+
SS551YImweIcJ4tSiJY+jRvQew1q81ue/1YZBkzZ8fXiNoRqTmrSZmV4r79x
o76yAx6Kkbjf1eXg6dK8Pi0VOjVtfws++QwaqXu+DDjbBcea9oKFyEr8ObNF
vcmvG35Xm3O0+VVQDJ0pCUvpwZpgxzvuVBXGjnNs2U1qGD2ISss8KMcRh/vx
1cPvIOxvsq5slSNr+Hhgl3Ev2D/Keqe8qrF9jrPU3LkPzqLilNWyaiQqP21t
vdYP748R21mGNVhpBq1nsgFoqtfWvYysQevwyceqt4PwWcm+aaWoQUjEC5W3
3gdsO2+xKUZHAffADS2fvh6CvkXYkieuCrioGs8OHhjG+42r3UIvK7DOoCDb
LGEErZePW/kXKyCoiJJIC/+Bm8aI06luBRL05CvKRKMokT7Uql1KgbN8/CsH
3TFYGzjlJZtRqLDWzwpKH4PllbBZa1cKXvUHT5TuHsfJRJSQQAqLb/0SL2ke
Byu8Mzr2IoX6RNHyPN8JFHXeSxbfpnBuXtTybnYCtfwYb8tsCu53T80V3ZhE
bqRJ0pSMwrLUiwGFm6dwzPM2f6aBwqBSvMNFNoVVOfvlmp0U2p12+y1y+RfC
feaRF4YoPDbSaejrZUx5cN0+UcizeJ0aED4NlsS1IkibIDHjaeEKvRkcMzG3
reARXD/kxFc9mgG9s6BuyXaCdPvGyT12s0ion82OdiTIiA/WfKWaRW6mtCP7
B4LnOovFrJA5KB1fGp4/QzCvdBG6z88hYXLJmFU8wfqZhz9TKR9R9mrdAj+f
wN+LPd5hQiP2zjCP20RQqe1QftiMhr83Wy+PMa8uNnZwC+O1j133NhN02a/g
zQpoZN1wiApVEggFPDd90Cgd7Z1rbCH4jrtb6vMtjdpOg8CkNgKPzohDL88x
8xthT3x6CPJTyoy/j6JxwC5j2RRjbR/WmPoSDc+cUGmimqChSSwej6aR8Nwm
98U7AufKO0W6CTQuJQkmPPsI9t0v0vHMoJH85qerwg/M/34zHW1SGoYuUVsW
GH+2dtcDv2waBXnpfMkQgfx2tU1IPnO/5Gb7wDCBXUxL0K1SGp/3XkqMHCVI
s+cIOH/RGNjQcXr9GMHC/MGF1HLmfrNGSjXjivCepDw5kz9CINOZIFgnMD68
Q0HDLiSwuIjx+dEg03JCQ1lbP31okkCVmzu9r47Zn4u4zJ4isDkxKm9oYPKH
x3hnMf4PfWZ3jg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1.8}, {0., 0.19108708299496469`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, {
   3.527243068841641*^9, 3.527243103606922*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5272448992351847`*^9, 3.5272449003714523`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Limits 2", "Subsection",
 CellChangeTimes->{{3.526182755965879*^9, 3.526182758883791*^9}, {
  3.526184627217091*^9, 3.526184627324648*^9}}],

Cell["3chge-NonBPS_NearExtremal2.pdf", "Text",
 CellChangeTimes->{{3.5260296836909237`*^9, 3.526029688744862*^9}, {
   3.526029821848051*^9, 3.526029823942555*^9}, 3.526184653243948*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".01"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "H", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue", ",", "Green"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"M", "\[Equal]", "m"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", "   ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", " ", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,      \>\"", "  ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", "  ", 
      RowBox[{"18", "\"\<,   \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"H", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526019597837749*^9, 3.526019598149983*^9}, {
   3.526023840073797*^9, 3.526023850375814*^9}, 3.526023885499433*^9, {
   3.5260239515998983`*^9, 3.5260240481986513`*^9}, {3.526024419275984*^9, 
   3.52602452022243*^9}, {3.5260245650356083`*^9, 3.526024574414003*^9}, {
   3.526024617621365*^9, 3.526024626227845*^9}, {3.526024757423777*^9, 
   3.5260250189416943`*^9}, {3.526025077508861*^9, 3.5260250903142242`*^9}, {
   3.5260254293467817`*^9, 3.526025463461247*^9}, {3.526025502894701*^9, 
   3.526025522033153*^9}, {3.526028892376707*^9, 3.526028893864277*^9}, {
   3.5260293256133423`*^9, 3.526029333116582*^9}, {3.526030903992703*^9, 
   3.526030904674943*^9}, {3.52603094493235*^9, 3.526030974813232*^9}, {
   3.5260325210110703`*^9, 3.526032531376243*^9}, 3.526032595472187*^9, {
   3.526182159362781*^9, 3.526182209885626*^9}, {3.526182243034286*^9, 
   3.526182313219965*^9}, 3.526182346016345*^9, {3.526182653513776*^9, 
   3.526182750152296*^9}, {3.526182976685445*^9, 3.5261832314372272`*^9}, {
   3.52618328066994*^9, 3.526183449951985*^9}, {3.526183565618381*^9, 
   3.526183569854377*^9}, {3.526183762408319*^9, 3.526183790247388*^9}, {
   3.526183981325067*^9, 3.52618402628095*^9}, {3.5261842294715347`*^9, 
   3.5261842753074417`*^9}, {3.5261844391515017`*^9, 3.526184551115138*^9}, {
   3.526184658998807*^9, 3.52618466162043*^9}, {3.526186785119193*^9, 
   3.5261867928982973`*^9}, {3.526201130678185*^9, 3.5262012398836823`*^9}, {
   3.5262037316195307`*^9, 3.526203732291122*^9}, {3.526203810323462*^9, 
   3.526203829391944*^9}, {3.526203862665284*^9, 3.5262038630215073`*^9}, {
   3.526207353827594*^9, 3.5262073617156153`*^9}, {3.5262074162942467`*^9, 
   3.526207420862761*^9}, {3.526209129890683*^9, 3.526209242979966*^9}, {
   3.526211843155242*^9, 3.5262119470754013`*^9}, {3.526274611684615*^9, 
   3.526274612387804*^9}, {3.5262752038632307`*^9, 3.526275205762928*^9}, {
   3.526275318960579*^9, 3.526275343376872*^9}, {3.526275392895121*^9, 
   3.526275395565218*^9}, {3.5262754669707327`*^9, 3.526275537004774*^9}, 
   3.5272434333772287`*^9, {3.5272448919726133`*^9, 3.527244896739746*^9}, {
   3.52760990933272*^9, 3.5276100691219378`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.004003808001570905`", "}"}], ",", 
   RowBox[{"{", "0.004600039608876922`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.5276100698596773`*^9}, 3.5283583960257397`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.5276100698596773`*^9}, 3.52835839609897*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k41F0Ux8eSyt6GColCFIqixEGJJERlSRQzY19TiISZkaXsSrZkVwgJ
SZKtEi2SPcyMrYXsIfGe9695Ps/3e849995z7/3NThs3YxIrgUDoYiEQ/v/9
I3VG4k2lrXotezf/6b5d6uUZgkInBbWgZ5DdL20tG2y2DMvZKWgM/kbq05t+
boR6lbpxHkEbcL1gv+59qThsy7XawC7oCbx0hafxxw/Aif69EqsCwUA+Yhpo
4KEJqVH+Ta4qFKD+7u9Sd9GCWY0Wh35zKnRqKqkeJB+DjEyn4pcpIXCUPHLR
3FAbVu0fqfmLRwAb68dyyqou9C1uKlgWiIWim4Y11wcMIbTtxY2y3FhwVI4c
3GBmBIqPbQ2dVeJA/lkLn+IrIwi3fDrdax4PcwGGluNhZ0DllfHhFyl3gahz
JOnlBhNIoMY0+Yonw56mCreEiXOQe+uW+1+BDOBwe/q5ctECPCW/X3chZcDn
/XKmUycvgHqjHm3gaQbIyVYdN71/AdpZeZPqjTJBl+jpU33QEggB8fUR4VlQ
6Vgwd4l0Ecy8HgoIr+TAobsV20MzrYHz8ovqo8OPoTB/9/jansvwdVX4TZFi
Aehd7uhMXLgM6WkBn8WCC+BBrNyVPwI2cKhPc4R9RyGUe1f1i5vYgK3pW75W
syLQP+yreO6dDfTnOJbIkYvBv5M9TqbIFg6lerO/6i6FYpHPrKmXSLBrcTjD
aqUUyjX/tan6kmDjubOaK+JPIeDuGfq7GBJMcO8PUHN+ConzU1PP6kiQ6//j
z4uVpzB6M6GnT4IMQpYXf1ZKPIP4lqnhdiYZlrYdayt1qQC9R/d5HS/aQ00i
b3oOSzX483wvK9R1goeMoz/f3aiDjJ1s1tbx7qCSfvqBuOUbSKn5amY2cwUY
E3x+BqPvYXZKdvCfkje4l3YoTzh8AqGDFY3uVdehyLcnsby9DeLdNJz+cgXA
tfUVd8a2fAUyNL1PuxoIY3tZot7f6oTKjGvVuj1BkFh57vWv6E4Iffb2lehA
EOgefzTDk9QJ/Ncu/ZpiBkHeBRMzo4JO0GCfeBE1HgT24dk7v37qhAXtHt58
QjCMjp4s69/aBSni/FZnJINhJCO2e+pxFxzn4h5xcwuGIaFdu4Q+dUOX2Mzz
7IVgaPTZZMnV3Q2WW3eL5S0HQ04Xa/wKvRv4nyqH5hIoYJ9IZxue6QYvwTaL
1HUU+CX4gFki2AO169bMEoUoMCOwLfOUdQ8UJNietlWmAOsWfvGbEz1Q/b26
UPAKBZheq+aef3pAyeTnSOU1CjS0T8SQCL2QTu7kMr1OgZD4Vhb9jb2gbxQn
EB5EgfWbI+hCh3qBW/nBjvdRFODfxPGw9EYvKDywpVU+psCODcs7Rrj7gPuZ
mrAanQIGUiLCKQJ9MDttJ/t6iAIBaupCxmJ9UFsnEKo5RoF+h0D+GsU+0B1m
lVb+TYGUOnaWuxZ98DYuYnZumQJCXjwM7bw+COxMsngtSIWNnaJZ2ce+QagK
W9xtPSpojUP6hdPfoH2XVeD901TwYLucssH0GwyK/SvKMKLCJ/nM+BuO36DB
/d+H/PNUiAyVop2L+QZiFVKbImyowHVEgbxm4BtkHWD1u+9LBfZUTWnS9X7Y
lfsgeSiLCucFSpu9KP2gxL10+HQuFfKixF2ot/vhqO3JmNJ8KpwKZivNTOuH
lPF0xytFVIi1a1Rl1PXDr5Oub1orqCB24KShNdcADHGclRp+RwXVN0bXzFMG
IN5VuzDtJxVua7wWcsgegC6/W65p41Tof77/hU/RAOiTv3xP+k2F4IKNhMTa
AfCyW+ANn6HC25j2sI6hAQiceC2g+ZcKsnIFH/IFBqHlmPqRjZw0eL4gz5C0
HoSUr8YLmrtpEM4ftIWfOAjxX1WN/0rSwEK6TXfRfhAUpjb2FEvTYMnU68l7
z0FYCG/04t9LgyMVlf7uIYMQfXjHwMMDNKi+qilYVTgIQgYyX3iABrfvxOpl
lmK++GjFcA0aWGYzb9yuGIShAIc3rFo0+NdOG7J6PQiJaawRY8dpoK7UXML2
dRDEmtfcCdGjwatpY/3Ty5hPZ3sP9zkaRHNm3TzEQoe3BSKZ+udpcEl8rnQH
Bx00Im1zQk1pQDC+t3Wajw76sfcvzpnTQKOkd+SuBB0m1TakPLSiAf+7vdsC
pekQGBZ2vN6aBoODN0477KODtOUuWfolGgTxi5WpKtPBp/dN2QZbGtS5EYMG
9TC/lNJbbTsaxN56VvbOkA4FKpLuJ+1pYPOAY6z0LB2qB0gWJx1owPYxz4Bm
heOHL/5Rc6LBcbnx7TKedAh9zCQvudKg8dfV8iv36TD7gS2u9ioNilzjf2mn
YT0XgY12jQZ3J0vFhTLpwL/rPF3bmwb2s78jqwvooOtP/l7tQwPOZQe7NbV0
+GUbfDjQjwYzN0JTOxvoUJxL2CPtT4O+1Zwv+e/oQDATiGhBLmQbAoMvdEjv
88nnDKCBEZeV0L0RZILdJctAGhy+42/g8JMOSsYjc6PI4nzJVNVJOnj9/cPq
HoT5N3ZNDizSIY/NJuRqMOaPn5csXaFDyj32lWnkBoEtF6lsDEj82frbmYL1
bzN+J83DAPf4K8fPU2kQkOK+urSBAT5pD/Make1Eow62CjDA+fP9sP00GqiI
tzz0EGPAcf27DSvIvXtOXK9SZICwTOl+t1uY/zGx+LYKAwixIlF1yAX7KCNW
agzYLNDkujEU8++vNWbTYcDytvsVucjkp/2hX08xYJ2srPg4suHBfzW5Rhjv
9W6DfBgNxA4fkdW3YIBZJBslD3n9C7PLotYM0GXh5RhEnj7qfW/SlgF5Eywb
NofToKcmobXOngHEjsSs48j1GmVsCS4MCBS489oDuaCu7bCdJwPsf9y3T0aO
Pz7ldtibAZMOfkmvkW808eVw+TOgJXTCdAiZrCvX9y0Q47eUPGSLwPqa9TcW
0xiQVRnkswNZRd9JNzicAdKzO74pI4t9CAs4G4X1iut/0kdeb5RXJhmP8Vff
GFshT39u+rGQiDxvQnJG7jEZFnufiutPLVvnjVz/lc00NYMBtV8K1AKQC0zF
77jlMkDDhWVNMHJ8t0a9ZgEDBgu9rf/nGxesFzeV4Po1fj19E5n87Yb8yDPc
3zLGJx9kA+sUUmUV+g3J312RlelVyeGvcL2O7Em8/H+9tt2fLRtwvLHZb0bI
64b/rJV/x4CulLgXR5GnyALqLB9wfvaf9u9Gdkyy1Alsw/VqitrHjTzUmmG0
2oH+36+VJnG9rFi+mwf0ot+fR/czcpeSvO2/AQa8Tdtq/wTZ2P6qs/8QA4R2
RSaEI7ckv7j6d4wBRh6bPtsg17Lqhi5OYb7JWS9O5COHImN85rH+oaz+btzv
Mof2pD9L2B8SPOY5yLmfLhXOsTEh0acs+ND//cKeW+61jgnSbPqKS9hPScrj
r2a4mbDupf6fKuTINN+2qS1M0ODQrFZEXtf2qtd9GxPS82NqfmK/Bq/hGP4t
yoTizDWd6chXnWP/jEsx4RKv0GlW5IkHXQSXvUxYkBAqKArB8/5FlPOXAhO6
ulYkzJAtjzwW/nGYCaFpJy9n4PnocJna7aDOhLH2TdLHkI0eKsuPaTEhejaa
k47n69i6Bs2RU0wQMr+2ezOyTEcfmXGRCbXerU2meF6z1ku4X7ZhQmUb5006
nm9RNQffQTITVBSKzOyRN2TNRfS7YT3tnFdc8D5Y8OAt6QnCev56mZ3D+8Mz
+2yVeQjOt0NZ4e0NGvzqSqrvCmcCv8UheRXkAZDq6IjDetR7s/nw/mni0fjb
lo38JS48xRfvY80QduNHTDB7uFq8gPdZlVcLz+ciJry1SGM3Ri7sNRP7WIHr
v+B7aBnvw/h8D+3373D9hH91y3nhfaudGVU/zoRAlSvvefA+ZTvL+jdzGusL
yjSTdcH52VwmU/+g/mx7hrYzDUZu7lDTZhmC2qujLu6ONHCqSv7RtHkI3pbK
rHlApoGXfLx2s+oQRB/zFbiM78MW9ZniRxpDYBQ8Sde7SINyfWPhCO0h6BpZ
f32/Ja6HA//MKcMhmNxutPn/98U/63Z6q80QSLOH8p7H94m2lfb3U9gQhB5K
4gg8RQNJ6SFySSSOP1+7TRnfs7eHjrXFxA2Bxi4a909dvM/PsuQbpw5BYOnh
OydPYD9F3jjfXjwECpOvdtLxvbzLdq2ksxPHWwi/7XeQBnnjZLv+3cNwqWjv
fpIwnvfC8WwnmWHwcYzM69hGA25Xr6EFuWEYNJimaG+lgcdE0OVNKsOQLnjT
cbsA9v/vlAu6esOQd22BP4+PBu8n2wxLXTFfGf89bVbsxxl1lZCKYdD13Hw4
cRi/R8oar22qHoa37w3WVTKpYOyl/yy9dhjcOY5YfKVToXzW/MCLd8Nglrwh
fF0/FW7Oee2d7B2GsQtWB890UIH/zyMxC8IIENQuJDo3UUFxSWC93MkRSD8g
FdOG30u3E8rzhQ1GINDSfexqBhVGFM7rcZmMQFecqq9AOhXu2yVEjFmOwDrt
KH3DZCqstm/izXRHTmzsfxBDhfdP+DcJJY5ApXJm58sbVLAlcYqwjmK8dobN
vAkV4j79U+igjsIlE3ty9gIF2Dsc2wvDRkHFc1vFkzkKXOvt9KZFjkJekmVR
xTQFLEZKapQSR8FM81tC7S8KiC+T9OMej4J757xL+SAFSqU+2Bm1jYK0VIOz
4lsKtAWkpTXvGANpN00O/wQKbNwH3K+qxmCs9U5m3B4KdIw7l/T1fgczruAD
aqeCwc3nc5/xlp9gZLro1QlBcNpOvO3f4V+gUeX6IftAIOj1tV7/bjYOgxxC
HB+OBIDI9uL8fdETMFhinV3ywQ+UagIyckp/g1isBbs2zReit9TxV1+bBLHo
bauhfN4gwDe9R3vDFFwqmEq8WO4FNUeE8uwfToFYvGh9ywNPOPPe3KFSbRrE
FIp8vanuwBEZE5XxcRoCV24TI/xcQEQ85nn/52nQOFerftXVBZTKo5nb2qeh
9ujWteTLLmDTH6Uc14VMs7xqqeMCNXKRAxQ6xreyG6RucgHvj+HypJlpfG8l
Ra8UOsMYP/WjlOAMEL4mZkSPOMH7uGt8hVYzoJF6YizVzRGuJQT/2Hp5Bmot
dHmv2jqC2L3IxhBb1L/bNJwzRT0px++S/f+8eVERHGHnw47RTZ4zEPj25T4i
nyN4Fx2qvU7D+Os1PPdLHEDi3by7bgHq8oojAf/s4UMzq/6zIuTss3Vx0/bg
08IrJV6C3Jbwu3QU9Y+S3/4+w/qcqef42+zBt+P8ySevMN/li390cu3hI7N8
p8AX5Kaz7U9M7MFv5VobcxHrSRgYjyizg4kuAUGpZeSDV28nPbYDm6flFxxX
0H/qS0tphh3o2s8PTbLO4nt95gQhxg4E2q7++cc1C7WGu7L4XO2gONtLWEh0
Fggs73XZZexgSN+TrK+F3GEqYJdPBlOpjY+jjs+CRhzB6OlDMjSzlP5uO4E8
rda0PokMJeVTPuanMP/xV35fw8kQIOYRQT6L+RObY8ac8f/xrFtxIBnzFael
syiS4XSyy1JZOMa/cZkUe0OCs8ytk9J3MJ4wLXawlgQWsk3DKVHo9z3Ne/45
CexfiH6mxiOTJpVrHpOA2vsx92waxrOlekjj//Pq7QfOzZZgPInvi4MVCept
+/Xsy5Ct1Qr0zUjQ/Dhco68c+URx5lFjEnSpMmUbXmC+XU/XHD9BgtkL8azx
jahXqWpMyZFgb8r8E8Vu1A/c6W9mJYHiUEZ2bi/O55SzV/A/IhzZa5i8vR95
V2qYzgIRdKtzQ9iYGN+xR29pnAjEPrOLX36hXn+mlbWHCMnCLzivEOaA8C5v
d3YZETKIdoRR1jmMFw9RLiZCXsGmeYs1c/h+32vqfEyE8qPOdC1OZM7oVc1M
IrRZilRu3Izc4bH0MpYInKk3SaVSyG9Vzcy9iNDz8lXD8p45CFzk0lvnQYT8
/lUJnb2Y/194Xr0L1icWyOhVQH+U+CtrOyKEZAZarzmCzBfcu+8CEc431NYY
HkX/oYQXGmZE2D1MEE1SR/2Mg/ylc0RokAzqkzuG+e90DjcYEoH1UZC5mT7q
8mcEJLWxvubXlRkGOL8tM8JpWkR4+JNFaNwI88HZfnENImjsC+4IOofxaa1Z
xqpECCgONnlshfFPet+eOkAEg891pXOX0M/3fJ+MAhFEplk3athiPi4Nry1y
RKhWpHxqt0M/W9XzjTJEWCqnnF5xRy49X5QnToTmzvoC3SuY/6Nf3oQYEe4v
sHHHXcX4CrHHmjuIoHKE2ix1HfNPGHzjFSbCugsNezz9UV8OEwjbRoROP/aw
6gDU9fOc+LcS4dpLqs4ZCuYvmPA/IUCEE/0NOck01H80as1tJsKWVXaOkVvI
7/uVSzYRoUyD1nD9NuY7pVBvtIEI1MuNEo2RGB+6xVaJnwgmwWsofDGo5yRo
7+YjwnQ9TTMrAeNVqofleIhQN9SYPnEP66/iLtThJkLMGg7C4STUlfSbXbiI
cEnyhDUlBfVBA62HnERQ0AmpaU1DzhjbylhPBIJ9k4jQQ2Se8XMKyB9DOW7Y
ZCJbyf+NWEeEtPwTfQXZmI8SzDu3lgiuzSGqf3KRBZ7HOyGr/2xK0nyEfovs
2N8cRODhXrsUUYD6sa08Qch9e3XMO4qQ3UfWiSEXnL5VKVaCfrn+8JY1RPBz
fSPo9BTn5/X5XgiyXtRa72fP0D8crWSAvK1Yp2O1Arn9F0kC+funWwf1qjBe
/ZkCB3JDjpxAWDXqMy5N8+xESPf/Ov+mBnWueO9ZZH9j/06O16jfeaK7imwm
LVGpXY+6kq66IMYrrbxLpDbi+K7DlkeR+drdfevfoP8cb74r8o98QQvWZtRr
TkoVITfdrDmi2YLxe0T7lpAzzpG2B35A/f2GlrM4vwBZ7uWaT6iHPfr7AtmC
5Wnfv7b/z5OLmwKu18FO85dHv6Lfgy5bisxfSEjz60QeCDuoiev9Kzg3oKob
93/2Z/Q35Cy5OVDpR119wkAd9y+QPUXMexDza9+tYsX9tezRYilnoD9hbXg7
8qaQ6DrFUfQbGZPTsT8mLihnen5H/+b9/km82O/7+yklP9HfyVybgf0U/E1W
W34SObslthv7z+pp227XafTHrElej/15JMyXo3AWdXUhWR3s3ymlN29kFjH/
odbZH9jfl27b6EmyzkPgI6+Cr3g+jtqslyWxz4NGr7+HpygRhFSKubI4UHe6
wBDG8/WR+a9lJxfq3PHdSRLYP6r3DUU2z0PtjYJkVVnc7w0aCpYCyBwSaif2
EWF+ZIQ/WWgeCFFmRVbyRCiMVWoTEkF9YWLDc0UiCP/4eHazJPKS6oXNakRY
eHXtoIk05g/csXAHiNCeICIQK4PjU+6GbsH7JULTqZNPHvm4xF0DHbwPEjks
uFTQH80ctDcmQpeOmjWrHuYzMhHRcsL7L2Jy0kMf2Xbec8SVCBUfMoPpBlgP
76lbyZ5EuHuOM6fWBON1GlhVruN5te38FXARdZm/zCPhRPgQ4HH9rzvGk2VO
uBTifOt2cTtdwfF7RuXFSnE+a7pSe65iPI1PcaicCLdvq79+fh3906opD2qJ
cDKJa50PFf0E7cShduz3Z9kJs/fQz3FdqoBAAqVFMyliEvod/U9f4SBB5lHu
519S0H9UbvQUNwmC6z37Sh9iPdE7b+8XIgF8BgmPx8hT5Yc/KpCg6ld38XgN
skAyjzmJBCUSvC0jwxhfu+ZTay8JxuDcm71jqGutbtNmkkDMMqXO8wfqg6YH
W36QIDpe5vnKxP+61o/1SyRwX6OTI7CArPToy7GtZFAYvRl4gvMPEJh8959Z
kOHJoymlHLk/+N7k3ij+ToaRJhWFXwrIlw9fkZkhgyjzpuwBRfQbmb8tWyZD
5HZe8Rpl5KADmUt8duB6W4avQwP9zGeJp5TtQM7V9vsaE+QhWReOMDso3P81
leSN/s3Tiysq+L30Qlqvzxf1lwZfadr2cFzbf97YHznkX6yYsT30mUkYagSh
f/vI+xgne+AM9CBsj0B9fedn2wf2QP7AY/spDdlSUvg9pwOIOZ2QVm1C7uhc
aZ10gF+z99tL3mK8yUvOvlUHqAgYD5R+j2yYVrDC6wgGsfHdWz4hi2a/Ddrn
CDeeM8Inu5Edv/+76eQIPWtvjmePI5sVHb380xHisipK+bcsQKBR7I9vS07g
yPQY9BNcAAI/f/chbmfQEt/LO7oVdUvQyxJxhukH6Q4vRZG1Y99VaziDcXKY
mKM0+jW4Pgzdcgb+2AuR9aqot1T4b9nmApE3Vx2u2aDuo9EsYuAKYRY6O/ue
LIBGrWn23HV3kPFMqBQpXYBa9Y+jFJo7NIcxDa3LkLdq5WyPdgfO5zcDGJUY
7271wC7bHW4LVvaOvUZ2OFHt8ckdotql7859Qa7tcDWS9oAEA04uvoX/x/sq
fGLAAx5qtc5qaixCYJyXJM3xCnS8kVIr01oEQp2kRbLPFeA8HUyT1Ea93drg
ZcgV8DRVFuDSWwQNz+LgXZlXQMv5oXK7Cfqra20C+64AI+HqdbId+l9agfsZ
LxD/LkKIiER/E4+x1vGrkBXlytXeh/5lSXl1A29IH7d8KTyAPH/X56CVN6Se
OuVGomP8zad3lF294e5a6S/zw4v4fSsoYRnpDaE36Ulbf6NfL0hR6qM3uLid
lbFmWQJC41BJk7EPHDI8cvLH7iWoDWo8c9jGF97xctwiuC2BBqn0w8UMP1j5
pGd5egV5tqZ6RScQRBceeTXd/wuDrvrzXRYUuHSGZbpbZhnXd/eXvakhUMuj
/fLyPuSUyqDkghDY0Rwa+l0eOaOfZWN1CPRr8e9YVFoGwvgHP4HeELBU2qEv
BMuQXv7E58bWW2AqqJZz3gT1HRb5DfdugcE3H4svfhgf7+GlkRQKRferd18I
WMbzU1b2+FEo8JwnTDECUb+VPC76IhRaPty6NU1DVt1jINIXCidr75ZtiF4G
sZitv3xFw+B4ZhmvURaOt/Zc/tOsMMiyXujuzEH/TAz7g2dhwCZ8NNs6fxku
5VU4xTaFQV18vapbEeq5oTYxY2GgEdJmH1mJOqNx0+TecEjXElASeLEMg7If
f29XD4fVFfPV1Jc4nqwJ3dAwHGq86QmFdcugMRG9/pNHOIgo7b58sBH1TYVa
wpRw8J+03/vyDXLxurvu8eHQV1Dw53gz+mnt7K3Z4aDqMFnX0oLrIakZvb8i
HP4D0akotQ==
     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nc8lV8YAHApSiRRl4qyykgUQshzjRepJKmszEhLNsneq4sXRVHISCiE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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c8lV8cB3BS/cyiMgolVO4lO2R9kNAgEdnuozJKRVlldCtRWlZWFBIK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",      \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",   \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.01`"}], Background -> RGBColor[1, 1, 0],
       StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.0006697260435347407, 0.03629327866400103}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526183214391262*^9, 3.526183231761548*^9}, {
   3.526183281279779*^9, 3.526183450299708*^9}, {3.526183767126775*^9, 
   3.526183790677109*^9}, {3.526184241491156*^9, 3.526184277198992*^9}, {
   3.526184443836979*^9, 3.526184551745109*^9}, 3.526184661906838*^9, 
   3.526186806790963*^9, 3.526201165875115*^9, {3.526201221096773*^9, 
   3.526201240772911*^9}, 3.526201418858759*^9, 3.526202427968905*^9, {
   3.52620380204793*^9, 3.5262038299875727`*^9}, 3.526203864819964*^9, {
   3.526207355515951*^9, 3.526207362162949*^9}, 3.526207987622024*^9, 
   3.526208028156643*^9, 3.526208152821107*^9, 3.526208212528172*^9, {
   3.526209130669591*^9, 3.526209243362903*^9}, {3.526211851762166*^9, 
   3.5262119473474617`*^9}, 3.526274507594756*^9, 3.5262745500492783`*^9, {
   3.5262746037712793`*^9, 3.526274612959917*^9}, {3.526275191771299*^9, 
   3.526275206255044*^9}, {3.5262752507792273`*^9, 3.526275270480015*^9}, {
   3.52627530973238*^9, 3.526275343934387*^9}, 3.52627539682405*^9, {
   3.526275472374419*^9, 3.5262755374533453`*^9}, {3.5272434131824493`*^9, 
   3.527243434418605*^9}, 3.5272449027401543`*^9, 3.527609881300658*^9, {
   3.5276099129774227`*^9, 3.5276100698596773`*^9}, 3.528358397619062*^9}]
}, Open  ]],

Cell[BoxData["  "], "Input",
 CellChangeTimes->{{3.5276099533240547`*^9, 3.52760995346695*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.5283585130604753`*^9, 3.528358514274547*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526207349560175*^9, 3.52620734961803*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526207350437834*^9, 3.526207350493661*^9}}],

Cell["3chge-NonBPS_NonExtremal2.pdf", "Text",
 CellChangeTimes->{{3.52602969381459*^9, 3.5260296985271063`*^9}, {
   3.526029816593874*^9, 3.526029817585886*^9}, 3.5261846767366877`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "6"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "6"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "6"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "18"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "18"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.3"}], ",", "repEmb", ",", "repM"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue", ",", "Green"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"M", "\[Equal]", " ", "m"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "6"}], "\"\<,  \>\"", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"6", "\"\<,    \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "0.1"}], ",", 
     RowBox[{"J", "\[Equal]", 
      RowBox[{"18", "\"\<,  \>\"", " ", 
       SubscriptBox["Q", "3"]}], "\[Equal]", "\"\<1   \>\""}]}], " ", "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"H", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5260297068580513`*^9, 3.526029709034013*^9}, {
  3.526029757761875*^9, 3.526029757910787*^9}, {3.526032552045146*^9, 
  3.5260325551027203`*^9}, {3.5261261248809233`*^9, 3.526126127065133*^9}, {
  3.526182323924469*^9, 3.526182358687595*^9}, {3.526184697983138*^9, 
  3.526184701403068*^9}, {3.526184826835017*^9, 3.52618483148566*^9}, {
  3.526186772706018*^9, 3.5261867796147327`*^9}, {3.526207385445179*^9, 
  3.5262073937497663`*^9}, {3.526207429881971*^9, 3.526207430529317*^9}, {
  3.526207945779502*^9, 3.526207954774234*^9}, {3.526208179777705*^9, 
  3.526208188394055*^9}, {3.526275577027981*^9, 3.526275584682674*^9}, {
  3.527243490506391*^9, 3.5272434983110847`*^9}, {3.527243539914126*^9, 
  3.527243548259491*^9}, {3.5272447433653917`*^9, 3.527244756408399*^9}, {
  3.527244908142346*^9, 3.527244911627689*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.713206698177673`", "}"}], ",", 
   RowBox[{"{", "0.713206698177673`", "}"}], ",", 
   RowBox[{"{", "0.2115988138063194`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.5272449120816708`*^9, 
   3.528358400018729*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3601470508735443`", ",", "1.3601470508735443`", ",", 
   "0.9746794344808964`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.5272449120816708`*^9, 
   3.528358400021326*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVj3840wkAxqecOy5CzJ6LpJJ++FGZUrJXK9fZcxPVU36dRSHPudRdmeiq
x3Gre5JVh9DKr1vKbDPadwlprpxZJaFci0iYUhlq9M3O/fE+7z/v83w+r1N0
4vaYWRQKhT2T//ujS/DiJsVexrzk3Nkiv3UMebEdLcCOiUNn84tODNrAJuK0
0MluO7Lv3Ezu6V+CRm/liLldNPY+DzLv76Hjm6uRVsZ2P0N3iJlg1bkF33a7
LjZQ0xBG+O/IUO6EZnKeiKSeR29otnlOwT5c5fEOfqIW41G9IpgReBhrBVzj
210ydBfHhucfS0f9RYtCoVEt/I4ah5VkZKKob+Pr5l+VGBxL28HUnod3IfvK
oogmSD7/ZnbEPhd9b+emBg62QPU4UTBwJx8HZZ3r3sa3wnM4pnxlwmWIj/57
Ud7eBkPQtinHnkIkmRKZQ7YdSKE5cwLYxRhyNcpq4T3B8oiFK3tqStBPW7KE
1tqF5vg1mx3HS+FoRToOzNEg9E5aXLiFEMaCTctiUrqhN3Xp5yy9ipt6j76l
nBeocnNj5NqU4e6bI/Jf8nrB8M0zjTOUYTSWyjB60Adx1ewqSus1RPuXZDWO
vERg0oH2zJPXUTYSG9ft/AoF3+XInNzL4TlFNXUPGEDEYw/hUEM5LrR+XtWZ
PgiVSj3sECyCtRvm3K4ZQvuZzSHcRyJ0jiRUap5pMU4/4TPBqEBi8iPNdtvX
oBo8D60RVYAdt6jt8/o3uJRCc+syE4OluZ+iDRkBq/dLeEaL4TBfes2N/xbe
q3KY3Fox6PXHi4Wyd9gZ55Y7bi4B31ZpWZv0HtH26oVv9klAnatb7m81CkXm
vYJzNRLUb6CV7S8aRXKv4YqliRTBLaHxCl8dFP285klPKUzOnssqfqjDi8Ss
TocoKVouJM2tiByDNN36Bxe+FKnTSW0vJ8dQaHS8/osmKdgFP01V/zEO795c
r6RpKcwEJ2JkLhNQDbue0qIS2laeF6tmAglry5qq0yrxdKsvZxbrA5SVNhJ7
VSUqF1uoB159QOwt0zVdC2SoWN0hiOF+ROeYQ13kERkulBIyS1s9XFd5sV49
k+F02FYnjUSPOYskdGtWFYqY98c3+U2C3zBWrb1ZhdKsA1+3ayZxWDB8vty3
Gs0WJjxK4hT4it2ulo3VmG5lRbCnp0A38+NYBN3AAv31w/fyPsE1Mr+AMnED
e4KNdF0rSCzr2Ohcmi9Hg7l/XZQbCfrziRXFAjkcVadOaT1IiMrS5xcVytHN
tHScpJPgU+vrioRyRNAdv6eBhP2Hp2ZimRy77XyFu3aQuESJ1upUcgQ+Tw57
nErizMSGv91JOcR5tc7hx0k8NXZKZBnkMN9FGe07SWLPP0LTuFkE1A94PF0G
CXL9couSrwgENORUW/FJpNM9QpfaEthSUm0RVEoi+UUILcydQClH3/VEOOP7
Tv8gfTWB2fYb/+Jcm/nzYzZXSieg/LPRJ1FM4hgt7IqZDwG/39v2n1XM+Fi7
s1VbCRQyqXTqrRle6v1ckkXAMB1qENTN7C9nd3gEEqjn9mZXKEkktHitzNtJ
wIHuHOV1l4RaGLL54W4Cx97vd61rIlGoWb/NJJyARiT6uEVF4mLTdCAjkoBP
/HulWk2ioVbN5EYR+A8zY2JF
     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1Xk8VG0bB/ARPU9JtmwpkWyV0qJN6Udla48WJNvTohItkixF2QlFmTln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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk8VN//B/AR6aOQnUoRkopSqewvCVFEpCTZkmjRQqJSRGbuWBIlFSVb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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{
               RowBox[{"-", "6"}], " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"6", " ", "\",    \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"J", "\[LongEqual]", 
             RowBox[{"18", " ", "\",  \"", " ", 
               SubscriptBox["Q", "3"]}], "\[LongEqual]", "\"1   \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.9`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {0., 0.09133096104482075}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.526029711263034*^9, {3.526029758534898*^9, 3.5260297778744*^9}, 
   3.5260319699157887`*^9, {3.526032548494534*^9, 3.5260325554258757`*^9}, 
   3.526126127692329*^9, 3.5261823248342447`*^9, {3.526182354902873*^9, 
   3.526182359073535*^9}, 3.5261843317203197`*^9, 3.526184702307045*^9, {
   3.5261848280692987`*^9, 3.5261848319884043`*^9}, {3.5261867800723877`*^9, 
   3.5261868094070807`*^9}, {3.526207380831657*^9, 3.526207395350074*^9}, 
   3.526207434508833*^9, 3.52620788813465*^9, {3.526207947373188*^9, 
   3.52620795531688*^9}, 3.526208035820167*^9, 3.526208156476307*^9, 
   3.526208188890955*^9, 3.526274563213849*^9, {3.526275578817853*^9, 
   3.526275585132625*^9}, {3.5272434910612164`*^9, 3.527243498809321*^9}, 
   3.527243549418453*^9, 3.527244761573255*^9, 3.5272449120816708`*^9, 
   3.528358400710651*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Over-rotating limit", "Section",
 CellChangeTimes->{{3.526126264138842*^9, 3.5261262665086403`*^9}}],

Cell["Check Plots for this extra term!", "Text",
 CellChangeTimes->{{3.52619157003716*^9, 3.526191576015285*^9}}],

Cell[TextData[{
 "We need M = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"|", " ", 
      SubscriptBox["a", "1"], "|", 
      RowBox[{"-", 
       RowBox[{"|", 
        SubscriptBox["a", "2"], "|"}]}]}], ")"}], "2"], TraditionalForm]]],
 " and going away from this limit. Take a1>0,a2>0 always to avoid the \
absolute values.\nIt seems that this extremal limit has bound states... Need \
to understand."
}], "Text",
 CellChangeTimes->{{3.5261849707498293`*^9, 3.5261850387163897`*^9}, {
  3.5261851267381372`*^9, 3.5261851373626347`*^9}, {3.5261864053239183`*^9, 
  3.526186420404546*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hamDA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ham", "/.", "subCS"}], "/.", "subD"}], "/.", 
    RowBox[{"M", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "-", "a2"}], ")"}], "^", "2"}], "+", 
      "\[Epsilon]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526185115945413*^9, 3.5261851757752657`*^9}, 
   3.526185205946336*^9, {3.526186006241061*^9, 3.52618602152873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], " ", ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"M", "\[Rule]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "^", "2"}], "+", "\[Epsilon]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repE", "=", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", ".0001"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"a1", "\[Rule]", "2"}], ",", 
      RowBox[{"a2", "\[Rule]", ".1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", ".5"}], ",", "repE", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"a1", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"a2", "\[Rule]", 
       RowBox[{"-", ".1"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", ".5"}], ",", "repE", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1"}], ",", 
      RowBox[{"a1", "\[Rule]", "1"}], ",", 
      RowBox[{"a2", "\[Rule]", "1.1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1"}], ",", "repEmb", ",", "repE"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "repM"}], "/.",
     "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", "repM"}], "/.", "sub3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"eqJ", "/.", "subD"}], "/.", "repM"}], "/.", "sub3"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA2", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp3"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA2", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{"\[Epsilon]", "/.", "repE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", ".6"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Green", ",", "Red"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"r", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<H\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "\[Equal]", " ", "ee"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526182433651559*^9, 3.526182609778962*^9}, {
  3.526185195186824*^9, 3.52618519860958*^9}, {3.526185308848732*^9, 
  3.5261853123626347`*^9}, {3.526185359364579*^9, 3.526185386085277*^9}, {
  3.5261856940921373`*^9, 3.526185699270061*^9}, {3.526185787706724*^9, 
  3.5261859932712107`*^9}, {3.5261860383436737`*^9, 3.526186044246811*^9}, {
  3.5261860878368998`*^9, 3.526186138061549*^9}, {3.5261861999403467`*^9, 
  3.526186206762391*^9}, {3.5261862598501*^9, 3.5261863899351254`*^9}, {
  3.5261867466964283`*^9, 3.52618675723869*^9}, {3.526187010455323*^9, 
  3.5261870197732487`*^9}, {3.52618904891483*^9, 3.526189071512508*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00009999999999976694`", ",", "0.00009999999999976694`", ",", 
   "0.00009999999999976694`"}], "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.5261890719934387`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.806225774829855`", ",", "0.806225774829855`", ",", 
   SqrtBox["3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189071997184*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{"-", "1.6722808394180042`"}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{"-", "53.65948293825391`"}]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", "1.6722808394180042`"}], ",", 
      RowBox[{"Jps", "\[Equal]", "53.65948293825391`"}]}], "}"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Jph", "\[Equal]", 
       RowBox[{"-", "16.123584120610484`"}]}], ",", 
      RowBox[{"Jps", "\[Equal]", 
       RowBox[{"-", "14.150687617939234`"}]}]}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189072001236*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVkns0lAkAxWeVk50kTcQeNV61KUreKuNKtrYHoWlZNlpGacizWhWZQZRa
i7xCGsR4NF8pjyjpwZJlGW/RzJgvj7UpkcfOHlr7xz33/s6559x/rrZXoLOP
HIVCsV/S/z4tXmdYfuig9VJU4LssMG5Ha2opauqBQum1Gv34xjpwU9XVXrol
KI4ZlbSZcWvXWTlGLf17UCQycd0XmXWrSE/tAd0VlCC3OWvVlVjRuTummO4L
Soquq7mNBjbaN+wqpIeBwj9s/ixVHyZUatpd+lVQ5nwuroMVsoWf5Zk6t8Bp
e6/+adgBXT7l7PrSPHD+sc1R++SCbdud3lXxi7DD0zP3VcAJzG6lRUZvuo8d
hQ3GKRk+2HOH6mya+RCTsWnC6Ao2bPbSZ5KlFXAU1yRK9gdh7LCudo5GNRQO
K3anOIRi6ucDNPMNT/E8LObIqb3nYZr0lUqNZx3CumczorMvYMLnzBkfsxdw
rVHiGYvCoVLprGr36CUk8frVemocuK7lNmQ41cPgFPsG4zMX9rPoM+lqwHvu
orvqi2h4jOyftvulEY/9Yj9eaLgCu2tNzvdor6E+YJ5vK4zDQFm/iltyM/qc
dANuNV1DwqiJOMK4BVZlR1f8JruOqTy64lhlKyanhBGLqgkI8XPe0+TeBqts
yzZHi0R4h0YejwxvR4tpA9/2ZBKGp2//wWAIoXCwrGL11WTMyCQMC6UOKMrK
3q9qvgmRnf/QUWEH2sXzrLmFFBiNmfCzEjvBmli/n2ecBhpNK5h+ogss8t5x
pWvpaLnM9K/X7sZzeqNreVsGVEIEfgXT3Vgf29MbvDMTvz+z/bXsRQ9SXk5N
etzNgpODlkTC7QVvgsbsXMgGm6Vjcci5D2Grb/bLh+fAvda/rk+lH13GkR4j
o3dQFTh9OqmzH/MjPbW5xTzkFuWoX8l7A8nXMcqckFx4b0yez/IewJ/NvK2n
jfLw6NuSwQnTQUyNuGkaLs/HoB91ymt+EO3D24nUlnwEUvlblj1+C9GrDWv8
U+4i0dDXRxQnwuWqOcpMUAHi04M7Bg+I4Rsfvo9pWwjqqzbtlUoS0Mxu1K/b
wsfy0Rg/xjkJDn4625+4ughsA5E9t1sCpu9AAW28CGoVBx5KGUPYKNXf0POm
eOmHP94/dmcI9ZZrhJZ1JVg0i2OIFofwLmqVRlReKdY6NtrHnJRCLlFbYyz7
HlKvl87ubpTig2Zpg268AByP6M6/m6S4Me404ZAgANvI/UFWsxTsSyvcLiYL
YN1LZf/bKkVmVa5cR6YAYzrstzVdUlirFibGlAqwq0avfqdUCgNuPG+2RQDR
WEGSxYIUvmRhipIygaYnEQGji0t7ZRxPWxUCDxOOHUqnkLApiQw8r04gzlRe
fm4Zicm/PnqItQjs4LDCKqkklL0El8qNCESp6XqaqZOY+mmXwO8oAf9x2e7h
b5b4/JPmfBcCP9R2qKdqkDipcGbboDsBfe+ojs90EnmnWC/tWQS6iKHvyjeR
ODtdtdX0HIFn3God1mYS7IL24IALBIqZSV/WbiHBDNdcLIogcFlmUx1qQKIk
yGuEHkvAt1U9TXc7iSiZi61bPAFn3mRIp+FSnxtLpiYQsAptOhJtRELh6YfX
wmQCm/fxDExMSIScSJpZlU7gPzBdWBM=
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c8V/sfB/ATTfyqK+tGX6OMkh3i0inc7MwkQnwPyQhdlaJhZJQR6mon
OyM7ruIjIxoqI+Nmt6QUiSuk3+v71/f7fHzO93s+n895j8+RdPOzdueiKGrV
IorifE4OCCmVmZpsw1fK9beR6hvh4hJ84nI0RQ3KT/E/qvGTrojuYm2FXy7u
/q2zxn6aS7eaZQS7HXu36n1NS7+ccBHLHs7LkeKbrlnW/kfEHZYn3DGQvXgp
2WDeqJ3FCqKp1BHvm1OCRI2H5+8MVjTGHyiIdUmT663fl9hKXaGp8SWtm4I1
SId7mVdDXhpNbXkvOXF6O1FQtHpbkZ1DUw0i0q8i/iTTm/hPh0sX0lS+/zq9
FhOy4xaP9ZarJTRVFBmTkmRBtuuzppKGy3E962WJoTUZMVsveVP0H4y/qE6/
bUu+uRrza6x7QFPORy6M3bcjWxIXCVS5EJq63vhL5aM9GXP39XVXf0hTEaFK
SV0OROCetaBBaR1NfQ7N/5W2j9ivCW28bNVAU+8twqWCnIn5NN2t1tFIU4uO
hmUt30+c3xtOGhxroqkyh7N0535iENNsnc//mKaySsbWJ7iS18U9Ag5JT2jK
L0ZzVN6NxH9QGzip+oymdohEmja4kW9pLL6Rey00NZRVcHAHmwgcnowNroZV
Lz9102cTjR3N/1vVAEvZ33H4k01ODASs0miFm26l7zRmEy6xRv6IT/DP1vhV
VmzCf8n7dwmJ5zSlNiDqvp9NVKMqZexj4KHgiXWn2OSwt/WOZscXNLWwPLG6
nE1c1mmJ6rrBVeJ5ThVsYvZCfKrYE1YuipyvZBNZtbGca0fgzrRQjQds0jsb
tdovAVZKCLtWxyaG56oHBOvhrvD4jS/YJN5WgKgIvqSp5R01th/YJKJg2WYf
EZjuevBshE2Cl85dzhKFo4OO6Y+yiWfl0GFRKXjmh6TCGJvoixXKLFGCUyoM
J76xycwb4/huI7j39zKdBTZh/3Xa6XQInGpDDaxhiMeY5p6w07DghjZhQYZ4
Hhi3PBsG3zWJtBBiiI+jq8H5aHhB9NJ9EYYE6uvLp1yElzoaR65jSMSaZT/u
5sNLcsffyTAkozT+Yn8vfDzUqWUrQ7IUDOOHBuDbIzrDWgzJyf4V9XYYDiyd
ndJmSP41/+DREbhyavVaXYaUhVu7TX+HQyszbHcwpMFGSHnl/1ppau9F82Rj
hrybvPFUVxc+F9ukvpchXNSB4tDtsHDvAW0HhrD4lFMa9eHRNYW6jgyx21Dn
Zm4Ce11T2e7EkCbb9z/27YF907jUXRlyp1xRLiQA5rIr7vNkiO8xElGVCYeE
yG46xpBz4dFeCzmwRbsddxDWk2BlqZcPc/PIvYb7s9+IPimBx44URp5giEX3
stIeAp8YNG85yRAVLcuhmR44qSFTJIIhU7ODupor22jq2Uh2VgJDxOT8ivR/
gy/ttzW6wBCD3T+lLAXg6O1PR+CLhb8vP7gW7igXlkliiCpj3XZVBjYdlE26
yBD/lnqPhW3wZORy5SsMuTxr1cOjB9ttMKuBieygqfCf8JF19qZXGbIybF5Z
2RT+cKvZ9RpDCjTU51z3wFUWy8/cYMjorayERj84ruBd6G2G8Lds4Wo7DM/c
uTUPa83WBfYfgRumxI+mMSTadmDvf8Gw0cxh93SGyK4Q2bAxGmavcVHPZAhz
OKYyNhV2+q56NYchsbeE5a+kw24xeovuMKT0WeaNzCzYwVXoAMwlWxdWkw/z
7uFRymXI7dezZuOVnPvVixflYb8NfIZsWmHJqTdH7zLEmx1OWXXA6a3RzfBM
6FXxXV3w+h3zIoUMWUOanYz64FNOu+7BRlrS/+p8hDfIXx8uYkjnHp0fWp/h
R9tKNhUzhH3URkTzK2z75VIAfKo01E5lCq7LbJyDSxX626QXtdMUS7B+USlD
tptNTUgthv/O1tsOP/fi+01iGfxff/xJeCRb22Lt/+Cx2tjvMEsq5enK3+HF
E2s7yhiSt/3uKK8YLGUyv7ycIVtdGlesEIfFre7owDbXJw25pWGtMfdUOFrI
suE/ZZj9033vPYYIqh94810NnmJuR8BpNqe4vmnAXuHZd+HqC/nbP+vAngfX
/IJNCutdPtKw6mSQdAVDulv+PfVeD95bmWMCf+NZUT1oBGse90iET2+U6O0z
hdU1v5fAfEaac//ugvnKTdth2bPuWq9s4fbAPasrkb/pIfZte2DqOK8CrFeX
fOyFA3z+YbQRvO/Xw/LH++GtGf3B8Md1PR2P2PANqiIZPqozPlnvAQ9I2+fC
ix2XrXl4EF439ZDAicdZqjU+8EmL7+0w67K61X0/zvMQ+voezr9n5l95GBbb
VDIDP5o8cbckCK6tuSDyD0Ns+ZNaCoPhtEX5MvCQ8p3P+ac4+yWUoAYfsqjl
zQ3lrL9fi4bnfbs2ZUfActr5xnBM7BfjjCjYhfe9NSyUt+Tg7XPwT9UPDnDG
Y7Hom3GwRFKhK6wyopZ97QL8ZQV9AO6+7FjSkwwHm77zhs8Yh1cLp8AOv9b6
wXKzuc27r3LWuzDgD7/MbWtPvgE7SWwJgIMcZ/tbU+HCbcKccXE+qdFVGRyr
xPjCjx4YT5lnw6OtMQc56/ENoGJz4fn/RBjOfFlXeJ8UwEdDNJzg6ue1QsuL
4TnNYVuYOT0iubMMFuUWM4X5lFcrRFTA7vfecPajbFBza10VHLRJi7Nfjoku
+lQN536aYtIwl17Urm0PYduKWEE499vdvSENsGHoucWwdXonU9UEux4S/Ibn
88NmwW/mCSce9yj0w6mLZYI1nsOOAm3NsFG5eWRgK+xzirsEHnc/kljSwYmv
Qw+vwClCN66Pd8F37vOegd8f+1zi089xuwEn3uLlBGpyh2AlC7VNsHrPH49H
3sLK5wt44Ajt8wPMJ3g6y6AJ8Sz1cyOf0wy8n/VDEX5SYCV8bY6TH7t2LIED
nI9L9SzAsdwC/yKfaknz1t1LOmhq5X7707Bz2AF3c35YJcm+Evm6VC3B/7wg
/PT6eBhc8OZe8GMR2HfiNzN43mBp0p/isOLrrz2oB1eXZdboboYDXAXeol7o
VT57HKwEi/h+S4M/en7v+EcVvhplvx/e+kT/k7oWHGf6oLME9Sx2WFhxJ7yx
tq8Y9YqfXyKAtR9WeusuifrX+IZvhTQb/rg+7znqZVD5j1R5D/hbb9YJuN++
/eVWH/id9sPnBeiPtyKVbYJgaZlTB/JR7xTGvkZdgPkq5x1QrycXeqLik+Ga
81cnUd+zXj4Sv/Q3fKP78zmYLzDVIu06/Nnpbnk24r/KpvBBDpz39+059Ac/
o6pDE7XwvtrNxugnUmuzl87Uw+0y3C3oNx2fkm8uPIJDlsZawNoJvs95W2Cr
4jLLVOxvp4SiTA9n/9Sd9W8y5CY7asxhAh6fnvqI/vfslK1Pg+QrmioIsP8D
/fTKsNU4rzS8pccgCv3XY6dFoI0c3F6f0RrPEGqlSciwIhx8usY1DvFyg46l
dOAYsd1+5/D/9zfl69jBqeafaPRz/xnqc9k52DLlZvlRhujuW/Cbj4OrQvNf
HGEIT+3cpH4inNEtNxKI+hA1PdeWAitv9BH4iyE9Qp95JzLgxiERBz88b/Uu
eQXyilOPPlw5wOA8W+CdOQmLNmqN2jHEsEntet80Zz41I527GXJCrOqZ4Cxc
3biqzpYhA48eKURSnTR1jN2YbI38Ex386vE/+FPWkw278Pwa+QPlZGGJdNGf
BjjviASF5DnAuTJPzqog/3wX8t84wb3myjuUGdJWF9En6gp3lq6YU0S8+SZu
iz0AW6UJem1Gfa7LpXwD4aKOOHVZxK93X4RiPJwx2hcqhnpUoxdX/BD+Vf/1
yxJcrx5vUtIAq9UWJy7GevN6lpU2we4eQmrcOK+k+IeVtcBcW5oCKIZU+t88
VtEDK3nX98+yyR2pWdfqCZjm4j32lU1iI4s1Hkt2IV8y5m91sYnVLonBwVD4
0ujlZ+lskmsXEiN1FtZR4Pt2G+d9l25VJhruPPRaMJVNSvwunP0QDy+zjLO/
jveHREr+yzV4WlX7yUU26W4fPDJXDt8nl5zPsonz3tu8QqOw6OZtJu5s4sVI
aZpad2P+/NkbJNjkeZy+7+7d8CuRC0tZeH+oYNJd7GHdM1wfRNnkx4rsVYHO
8NqJsHRhNokulB+57gXndHzhWcUmWbNbrnwJg/0D7JJ/upHhC4ZziaXwkbDw
mB434ljtQ7oFemgq+bPx4jg3UuE3eTCxHS4tCrj0zpXczrkpcjbtX5oa/kTt
E3Ql7A1JM9fYr1E/9EyytfaTUpnc3rEtvTj//Ppo5+xMer15vrnNwD7Z494a
+4gfT/ZG7so+zMcyOOjdXnJBydO9P6of4zUu0rJ7yLmUgLZe4wHk63y2iIst
4al/Icm7chD/F1CWI2ZFFn+I8NY9Ap8Ry/SyMiVem/vNQ1/BRZ63kr0MiHC5
ccmw7hDGXwR7dG8lyi57C3ff4tgzVuytJFlQj9LtX4Cpn19NDVn0Gssm8wiP
YZjECp/Xpi+dz5v+owke8VRNTt1Jn3EOb//UDL+MHTr6dCftpeJYdO0JrHzU
g5neSW/r4vGaa4Gj5b/vMzOkR6S8+qo6OGapNMwY0tpVcg1awxzzPPS2Mab7
RzITNX/C43TF+tVmdPP9k4c+LMCDCU76OmZ0Sfxu0xTqDfJf8YuPpxkdtWXJ
kv+4YfuRl321ZrTyGSboHg88qHNX47A5HSa83kVdBC7q3NPYuYv2GZ39493v
cM6nr+HcFrRddZvIJVG4Mi7ETNmClmeHtX1ncX6/7OhcjAXdcXfozzJp2Kj/
5AjLkq4J/UeKkYXHV2f6qVvSd2wTf63ZCL8VeTxnakmfmt3+z1+bOf66fP1x
S9qzReTv9YpwrJt0TYIlbZ06frhdiXP/Cdo5y5LW+avZIlwFnvliz11tScvu
TN2spgZb5vsXtFvS/weQ2Bby
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["r", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"H\"", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"\[Epsilon]", "\[LongEqual]", "0.0001`"}], Background -> 
      RGBColor[1, 1, 0], StripOnInput -> False], StripOnInput -> False], 
    TraditionalForm],
  PlotRange->{{0, 0.6}, {-0.002529831982439057, 0.059746204592273325`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.52618243490917*^9, 3.526182610147704*^9}, 
   3.526185312752201*^9, 3.52618538678806*^9, 3.526185701065873*^9, 
   3.5261858270480967`*^9, 3.52618586579958*^9, {3.526185915928494*^9, 
   3.526185960129714*^9}, 3.526186044701578*^9, {3.5261861014492292`*^9, 
   3.5261861386431637`*^9}, {3.526186207285321*^9, 3.526186229651165*^9}, {
   3.52618626042043*^9, 3.526186390232643*^9}, 3.5261867577874603`*^9, 
   3.526186816403833*^9, {3.526189049949057*^9, 3.526189072140998*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Jph = 0", "Section",
 CellChangeTimes->{{3.526126235140347*^9, 3.526126238758527*^9}}],

Cell[CellGroupData[{

Cell["Rotating in the same plane", "Subsection",
 CellChangeTimes->{{3.526126245199975*^9, 3.526126249071148*^9}}],

Cell["3chge_NonBPS_SamePlane.pdf", "Text",
 CellChangeTimes->{{3.5261263100297413`*^9, 3.526126351107823*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"h4", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<1    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<2    \>\""}]}], "}"}], 
   ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526127314855826*^9, 3.526127398706246*^9}, {
   3.526127433190979*^9, 3.5261274683643503`*^9}, {3.526127508925515*^9, 
   3.526127619112598*^9}, {3.526127757702463*^9, 3.52612780395735*^9}, {
   3.526181763476626*^9, 3.526181832455428*^9}, {3.526181928267212*^9, 
   3.526181928744557*^9}, {3.526193969725811*^9, 3.5261939849041986`*^9}, {
   3.526214910378211*^9, 3.526214920684873*^9}, {3.526215156412313*^9, 
   3.526215186454917*^9}, {3.526216148699767*^9, 3.526216165846766*^9}, {
   3.5262177343143*^9, 3.526217745756178*^9}, 3.527217907728428*^9, {
   3.527242921799417*^9, 3.52724294714535*^9}, {3.527242981529593*^9, 
   3.527243010533061*^9}, {3.527243810645028*^9, 3.5272438126198053`*^9}, 
   3.52724394858232*^9, {3.5272439867646503`*^9, 3.527244010690263*^9}, {
   3.527244764515675*^9, 3.527244798465879*^9}, {3.527244917383086*^9, 
   3.527244920345262*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.09306289914612217`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}], ",", 
   RowBox[{"{", "0.09306289914612217`", "}"}], ",", 
   RowBox[{"{", "0.07225159658448865`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.5273100860566397`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.527310086132945*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3c81W8Ux4lkRBpGJVEZyfqVJOJIyQxZWWWEaCKkhdx77cx7JStZLYRU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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81d8fx638QknJKLIaFEmZEW8pI1lZScpMNKwk99qi7HE/CkXZFBW+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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk8VN8bB/BBqy2yFwoVIVpUUjySPSGVJEXNGET2LckWWbLMIElItlRI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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV13c8lW0YB/BjNGyRFSo0kErbiAvZK5nnHFKpRMMsvFRUZJ6TpFJRdrKS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", 
             RowBox[{"-", "1"}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"0    \""}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"1    \""}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[LongEqual]", "\"2    \""}]}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.0016047225639161944`, 0.02145016763317433}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526127347125257*^9, 3.526127399175508*^9}, {
   3.526127434214827*^9, 3.526127469161406*^9}, {3.526127580241908*^9, 
   3.526127620057337*^9}, {3.526127758484744*^9, 3.5261278050281343`*^9}, 
   3.5261803785258007`*^9, {3.526181796268635*^9, 3.526181803199503*^9}, {
   3.5261818335750437`*^9, 3.526181984707*^9}, 3.52618490289755*^9, {
   3.526193972810543*^9, 3.526193985488111*^9}, {3.526214856887182*^9, 
   3.526214865540709*^9}, 3.526214921139772*^9, {3.526215163954862*^9, 
   3.526215187059507*^9}, {3.526216149276023*^9, 3.526216166252396*^9}, {
   3.526217736453446*^9, 3.52621774603126*^9}, 3.527217908236405*^9, 
   3.527242883745874*^9, 3.527242947636999*^9, 3.5272430109388514`*^9, 
   3.527243799775416*^9, {3.527243911073127*^9, 3.527243949515625*^9}, {
   3.527243993991767*^9, 3.527244011402668*^9}, {3.527244764877118*^9, 
   3.527244798929072*^9}, 3.527244920689405*^9, 3.527310087395156*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5262148635987997`*^9, 3.526214863662734*^9}}],

Cell["\<\
Actual values of the minima. Note that larges J\\psi makes them shift to the \
right.\
\>", "Text",
 CellChangeTimes->{{3.5261278322299433`*^9, 3.526127851948923*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R", ">", "1"}]}], "}"}], ",", "R"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5261276603480473`*^9, 3.52612774313414*^9}, {
  3.526127817695058*^9, 3.5261278249373207`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0024308591714158993`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1692298313419967`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127825775948*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006170094376225482`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1620343331051648`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127825928096*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.009650514895264528`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.1646853736624259`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127826214023*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.012811242686147778`", ",", 
   RowBox[{"{", 
    RowBox[{"R", "\[Rule]", "1.178542978649714`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.5261276663910513`*^9, 3.526127765356097*^9}, {
  3.5261278110290623`*^9, 3.526127826422061*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526127889307907*^9, 3.526127891813402*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotating in orthogonal plane", "Subsection",
 CellChangeTimes->{{3.526126250694172*^9, 3.5261262545095987`*^9}}],

Cell["3chge_NonBPS_OrthoPlane.pdf", "Text",
 CellChangeTimes->{{3.526127893954731*^9, 3.5261279115105143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "1.5"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.7"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      RowBox[{"\"\< \>\"", 
       SubscriptBox["J", "\[Phi]"]}], "\[Equal]", "\"\<1.5  \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Phi]"], "\[Equal]", 
      RowBox[{"3", "\"\<   \>\""}]}]}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.526127100537524*^9, 3.526127286765574*^9}, 
   3.5261278839460497`*^9, {3.526127931109618*^9, 3.5261280218766193`*^9}, {
   3.526128080094153*^9, 3.526128117839217*^9}, {3.526128231974457*^9, 
   3.526128275038823*^9}, {3.5261283068557262`*^9, 3.5261283527500343`*^9}, {
   3.5261804705590363`*^9, 3.526180472268848*^9}, {3.5261815811981707`*^9, 
   3.526181661349083*^9}, {3.526181994866954*^9, 3.526182005777668*^9}, {
   3.526199199037027*^9, 3.526199219598412*^9}, {3.526214931040797*^9, 
   3.526214944553946*^9}, {3.526214983938587*^9, 3.526215144537676*^9}, {
   3.5262166455907507`*^9, 3.5262166800444593`*^9}, 3.527217916086396*^9, 
   3.527243817566331*^9, {3.527243880784335*^9, 3.527243881051407*^9}, {
   3.527244804249267*^9, 3.527244808844781*^9}, {3.527244925875424*^9, 
   3.5272449291505117`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.03756609231509948`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}], ",", 
   RowBox[{"{", "0.08439152307877487`", "}"}], ",", 
   RowBox[{"{", "0.03756609231509948`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.5273101137173967`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.5273101137706327`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k81F8Xx0eWCqGyFrJkSYVfqaQ41khCUirKlrUFkSRJyjIztqxfJdlJ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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81d8fx638QknJKLIaFEmZEW8pI1lZScpMNKwk99qi7HE/CkXZFBW+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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nc8lH8cAHC7jCRbVlQSMooS8ZFSyE4lSaW7MxKnlEK2jIw7SSpKSBSS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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV1nc81V8YB/CLUtFQMiqllJIfTZUUjxaSXSF7u1d2opCRcUdIyK9EWaGi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", 
             RowBox[{"-", "3"}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", "\"0    \""}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             RowBox[{"\" \"", " ", 
               SubscriptBox["J", "\[Phi]"]}], "\[LongEqual]", "\"1.5  \""}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["J", "\[Phi]"], "\[LongEqual]", 
             RowBox[{"3", " ", "\"   \""}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.003155241126279573, 0.024488146957816863`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5262148858806543`*^9, 3.5262149452249603`*^9, {3.526214986964911*^9, 
   3.526215145061366*^9}, {3.526216649540936*^9, 3.526216680303892*^9}, 
   3.527217916710507*^9, 3.527217947904282*^9, 3.527243818084984*^9, 
   3.527243881712101*^9, 3.527244049983634*^9, 3.527244329909337*^9, 
   3.527244809262911*^9, 3.527244929563472*^9, 3.527310115322708*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.52724390864494*^9, 3.527243908686583*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5262149279673853`*^9, 3.526214928030356*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214928684506*^9, 3.5262149287375717`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214871374524*^9, 3.5262148714355288`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.526214876707842*^9, 3.526214876760892*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Changing the charges", "Section",
 CellChangeTimes->{{3.526187452534631*^9, 3.52618745529243*^9}, {
  3.52621892332231*^9, 3.5262189260068893`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colorBert", "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", "Blue", ",", "Green", ",", "Purple"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot2", "[", 
   RowBox[{"xl_List", ",", "d_", ",", "leg_List", ",", "args___"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{"xl", ",", "d", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Grid", "[", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Graphics", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"colorBert", "[", 
                    RowBox[{"[", 
                    RowBox[{"First", "@", "#2"}], "]"}], "]"}], ",", "Thick", 
                   ",", 
                   RowBox[{"Line", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"AspectRatio", "\[Rule]", ".1"}], ",", 
                 RowBox[{"ImageSize", "\[Rule]", "12"}]}], "]"}], ",", "#1"}],
               "}"}], "&"}], ",", "leg"}], "]"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"GrayLevel", "[", ".95", "]"}]}]}], "]"}], ",", 
       RowBox[{"Offset", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".7", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"colorBert", "[", 
           RowBox[{"[", "#", "]"}], "]"}], ",", "Dotted"}], "}"}], "&"}], ",", 
       RowBox[{"Length", "[", "leg", "]"}]}], "]"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\[Rho]", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       OverscriptBox[
        RowBox[{"Style", "[", 
         RowBox[{"H", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<~\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
      "}"}]}], ",", "args"}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.527244530414528*^9, {3.527244600965276*^9, 3.5272446460198936`*^9}}],

Cell["\<\
3chge-NonBPS_Charges12.pdf
3chge-NonBPS_Charges1-coRotating.pdf\
\>", "Text",
 CellChangeTimes->{{3.526218928591743*^9, 3.526218930317672*^9}, {
  3.527245297202815*^9, 3.527245298689245*^9}}],

Cell["No stable minimum: flipping P1,P2", "Text",
 CellChangeTimes->{{3.526188345129876*^9, 3.5261883478001003`*^9}, {
  3.526188952706971*^9, 3.526188955075871*^9}, {3.526194178806926*^9, 
  3.5261941810793552`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "50"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "50"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"legendPlot2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "\[Equal]", "20"}], ",", 
       RowBox[{"Q", "\[Equal]", "50"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dotted"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".005"}], ",", ".03"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"legendPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "\[Equal]", "20"}], ",", 
       RowBox[{"Q", "\[Equal]", "50"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".005"}], ",", ".03"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"\"\<m\>\"", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.526187469609223*^9, 3.5261877067836103`*^9}, {
   3.526187774002674*^9, 3.526187811128435*^9}, {3.526187843121688*^9, 
   3.526187870300321*^9}, {3.526188356284984*^9, 3.526188549271316*^9}, {
   3.5261885989524593`*^9, 3.5261886884814997`*^9}, {3.526188723404499*^9, 
   3.526188849556522*^9}, {3.526194184900539*^9, 3.526194256067052*^9}, {
   3.526194286499501*^9, 3.526194464372589*^9}, {3.526194566115014*^9, 
   3.5261945907048817`*^9}, {3.526218110837215*^9, 3.526218579805234*^9}, {
   3.526218966908553*^9, 3.526218968850256*^9}, {3.5272440934805727`*^9, 
   3.5272440936187553`*^9}, 3.527244342156551*^9, {3.527244434636751*^9, 
   3.527244502343483*^9}, {3.527244560041726*^9, 3.527244592291473*^9}, {
   3.527244649747735*^9, 3.527244715507182*^9}, {3.527244815392171*^9, 
   3.52724487117953*^9}, {3.5272449348927803`*^9, 3.5272449386232224`*^9}, {
   3.527244979908628*^9, 3.5272450017311077`*^9}, {3.527245061815062*^9, 
   3.5272450703427277`*^9}, {3.527906626255378*^9, 3.527906718660514*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.05852273648760208`", "}"}], ",", 
   RowBox[{"{", "0.08330423245630833`", "}"}], ",", 
   RowBox[{"{", "0.05852273648760208`", "}"}], ",", 
   RowBox[{"{", "0.08330423245630833`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.527906719012706*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.5279067190169163`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13k8lF8XAHBbJSQpS0KSUCkqlRRHypIoWYqopLK0WbKFoqIoZGbQYJ75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      "]]}, 
    {RGBColor[0, 0, 1], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVlnk4lG0XwG2ViJTsS1IhCm9JIg5KlpCkrIksSWUpoQWTGTtjHlQqSbYk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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nc81f8XB/BrVFZouBRlVEhCS9sRGUkZIUmSTca9VyQNGpR9bxqUhKxv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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13c8lW8UAPBrJCuUrKjsJGnLjzjca29CQhIyI3s1kHEvySiVjMhKgyTK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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"Q", "\[LongEqual]", "20"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{"Q", "\[LongEqual]", "50"}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.005, 0.03}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.526194343534548*^9, 3.526194464675612*^9}, {
   3.526194569098076*^9, 3.526194591294462*^9}, 3.526218100493979*^9, {
   3.526218134167069*^9, 3.526218580283452*^9}, 3.526218969102934*^9, {
   3.527244085886931*^9, 3.527244094226379*^9}, 3.5272443426095247`*^9, 
   3.52724450301925*^9, {3.527244578006959*^9, 3.527244592803215*^9}, {
   3.52724465010953*^9, 3.527244717614563*^9}, {3.527244827034268*^9, 
   3.527244872032876*^9}, {3.527244939007292*^9, 3.527245002407045*^9}, 
   3.527245070849489*^9, {3.527310476354375*^9, 3.5273104853676577`*^9}, 
   3.527906598703354*^9, {3.5279066328306637`*^9, 3.527906719693211*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges1-negativeCharges.pdf", "Text",
 CellChangeTimes->{{3.5272453132765503`*^9, 3.527245314442747*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", 
       RowBox[{"-", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", 
       RowBox[{"-", " ", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "2"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<      (10,\>\"", "\"\<20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<   (-10,\>\"", "\"\<20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<   (10,\>\"", "\"\<-20)\>\""}]}], ",", 
     RowBox[{
     "\"\<(\!\(\*SubscriptBox[\(Q\), \(1\)]\),\!\(\*SubscriptBox[\(Q\), \
\(2\)]\))\>\"", "\[Equal]", 
      RowBox[{"\"\<(-10,\>\"", "\"\<-20)\>\""}]}]}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.527245469638712*^9, 3.527245486558115*^9}, {
  3.5272455617974854`*^9, 3.527245651524993*^9}, {3.527245820250011*^9, 
  3.527245993979744*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}], ",", 
   RowBox[{"{", "0.017908611443298944`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.5273104916923923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.466287829861518`", ",", "1.466287829861518`", ",", 
   "1.466287829861518`"}], "}"}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.527310491749065*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3c81f8Xx400JGkZRRmFVDSEEkcqJMpKSFkltGyVrMq+H+5FJUlWtpKv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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVxX081HcAB/CjUlaetjm3xMVF1kiFyuNHSr1cnY2arTyVJdSGnjxEal7l
jhZCSiYP6bAwjiSFOvOQhzqSwnVx8s0lzxWuX2z74/166/kEufoq0mg0zn/+
f3q1C6ux8he7pHcGK/Sd19lV5GgxnLQcsJw+aO3QpIKvPWL5elquMLo45p7f
rIO6zcIRFS0ftEdGvZ56YoLleV4aC7WOgbfYCGa9ttguMWbN06PBcL42mDfF
gXj2q0KKnoRS07GGxcZeyONygz/Rc7AnihMuvBuIjRmhC2u7BeCNShSm+s6i
5qpqFl/hPpiv6vJjcuKQLbUZfnRaCMMle2pIVRI2Z3Ey9T0asTZuK/+4Sxqk
o2oRzm9aMGovHbRUyUKwoGvTaIAIvhdoMdZLc1Ec3nO1orMDGxQazJfY5yNE
+c7FIc1nYPcKQ4v9CjFkrJDQwn2OS9q6cd8lleA1Y9UqhqgbAa/0DztLBWBq
UEyyTIyEgkWBJna3sTBji5HvKQnYtzyLesgd3J0xlRp69yG2bc3K+PAq1L87
WXE8rR8DN1ObDD2rMXGIbqfwWIpkL8v0K4YP4ON4I6FuZAAaw5ObxxMfIn/k
kJ/EYBDU6LWOZsM6mMnpymudCKI91dNbiv5Bsujzuq5zb+AWYyoiPg340gTL
aquG0HTMYne9ThO6Rn4tFffK8IZJfb+z8RGCwtrFrprD2KRbtBE5LeD46Xd8
tnyHpPBbQxcOt4Etbjsl+3kEuUfyL8xbPIGOdkmBSeIoXsZGpiuli2BeE5XD
F4xBJn940T2xHYmaQvX7IeOovGU1i+wO0NUmv3XUmMDnyLoMu/KnqLFi5Ptn
TyClb7uf2r1OuLTsDai0nYR/wRj/veQZlOIvJeQ8mYTV+aPK0g9daEkOUSvy
msKyxPhgN5UXiJgL6RiYnYLj6Ss8p63d4KT/Ji+Pe49Udjyr5nAPvsg44ytY
/QE98nzfp6W9kIm4FuyqDzBSXH/0skyMFztsvRXZH1F2Zl/kSj0JSlmqrWTw
IzqPeIuvhb9C0fpnGb6h06jpko+m7e9Dcu4dgbrmDDQyw8hBzX7E7tuhJ/57
Bl65rROmzf3Idmh7v8V+FhNHk8ZrT0qRmxC4tFM8i0DawdtvNwzgkaoSlxYk
h01pw7lgMoA5EduDMyeHLcsmTz/tNXRn/jrRkPYJWtMZ2jSvQex3UZjsXkNh
y3xSWxiD4IGKY/UBEwqKupUna7UJmM08nsyUgvBgtKsSk0DioM6cNadg+qO8
IMWAwMOcuYsBCnYslqhsA8FPWrZ8t90UrF4KPn7aReD8Mmzf0wgKE4tSrpT9
TlCcdt/APYrCHzvPPqadJ1Bxo01Iz1LQLyuxdOYRtD7mcifPU5iuai+UxRM4
PUgt10ik4HWodhHrT4JtN8pVf8ilkO15/UxmBUGu90z3cz6FCk3v2bG7BAtW
2Nz0LqDw1sAsz76aQJhSZx1UTEGDrpwprSOwj+nwj6+kMH6dPm/UTpDlQDen
36Mgi17xTUQnwfzc3vmMagpmTjp+bc8JakL7LxcJKZywW5B5TEKgY25wwKKe
AuFIefX9BJHj/sbVjRRSaSV8xiCBuLBwelszBfftATNHhgisA8aFra0U2lWX
RtUOE/wLZqR2GA==
     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVxX041AcAB3AkW5ZD5e5Wi7yt8ZDysinxjbEenp1CT8ksZSmv01TUXV62
0V0llPJoTc5L3oYk5CVXTsJ56bwcfna0Lu95OZe8nB+2/fF5Prq+oe5+SgoK
Coz//P/CTjf9xsqf7NJuLugm2JraVWTS6M40B2SH0D5eL1bFFu9rObo0dxzu
kKm+KdiKemv+lBrNF20p76aXsoyxNfeEpjItDCJf9nJTyj58N2iiv0b9DXkZ
NjzzKBeIlzYXktTbEJWV5w56eCGXzT63TM2EdMeR2d7PA/F1WoTyc6IULhI5
y1+fBV4qhZuj+AyjAyVBBWGxyJDsf98cyUejN6t3LOsGrLmMdD3vRkRTrAqD
V29BMq3Och1tQYqBrsGCTgrOlfZ8Mx0gxG/3HYa3d/yB4sv9qRXdnWj4lu+6
mJqO8A1Pb45piSCZ49XtoWVizEQxsYXdi9uMhzRhRjaG6AYGdCEBY08P54Nq
udDRJHVGNoohF2hXMyPyoZxm/5UfcxCUoPXLA3qFqFo0k3zp8w9O2sXVHC0q
RsPkxYrz997iiK9H+TyvBLNnqHaK7RIMmKm1nDMqha9TVmL91DvEKLaft4l9
grypM2cHDYfR72UYKFMph4WcumGX8wiufEoIhMwKJAtXdvfEjmLIeGJHw9ZK
bDLFxufVY+D6/LItqK4KPVPBj8V/j8O8WsAOOl6D0EsdYnet92CN+vHr9GvB
OKvXubJ3Eps4cTF/vuHBRdzGHPecgnVg068H3F5g+7aSfNOkaQzHN9Dph+pg
yYvKzCmdQfzLyMgtTnwkafE1noVL4TQVz1T1qgdVXWbkpDkLxx4zQ+LCS/D2
0fP8M2YRbJR6vepqA9xajgdU2srQ4Vl+WrvmFVQSbiVmvpZhpLi5ZP1II1qS
w9WLTnyA6Y/OT/K1msFaDe98t/QBGrUVyV5BAjDuh8jLrs9hnB7WNFTeAtW0
aL/SnR9xOis1+ZBRG8aFbCuX6o+IjUxSe5TUjr6Dtj5KLvPI7PorQXHlNR7r
U1pHhudxSX/l4qRAiKI9ojS/iAVUBG8Y2pvUgeTsp6UaWotwVfK/ZRfSiWte
B3XFjxaR/ljlAZfRhQyHtjn7A0so48Y/SDfsRnbiz591i5cguVGQZ04ToZmi
wlYIlSNiJoTzdE2EVaGLN2NVjonyHo7jRA+0FwsuvLq3jCjbwWu7pb046aYo
I4xJZPY2TXPf9+GFmlPtKVMSu/Qn9DZL+6Aj4HDGzUicctd+EzfXh0EHDZ0l
SxLu2wQzwSt98LbU+Z4OEgUqzDB7dQLHaLY5Rz1IqFzmrK2zIOA6cMmri0Xi
doCTywyTQPG9Z4Y/RJGIOdEUFxZNQO2owqwkhkT02UfO878TaG1ns2VxJPgW
TwLX4gk4v0gp00wiwbnfpUlPJ+CYVUY5nE2Clxs171tPINtnkejNIdEd7lU1
3Uhg3Rf7H/rkk2Dufq7MaiXAv1NvE1pMosfexOquiMCBq53+CZUkPM90kq9H
CXAdqJbUGhKtBhbKJycJrK0eX0urJSFz3nVHKiXAi3h7t4hPwvIYydgsJ7Dd
0vCUVQOJ+JiuiIerBK5I/U1qG0koJTOMrdf1Q1xYuOAoIEHJD/Zr+aQfNgFS
fmsriQf95kY+G/vxL8RPd5Y=
     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVkmk8lAkAh4lVlAmbocOSqzZHiZat+GNGLTUWXUhptMJ2sAilZNU0pYOa
DtqUq6GScsvZjk4jSXJOCuOYRGNexfA2s+2H5/d8fL48iwNCvQJnKCgo+Hzn
f08s8TR6Vr7bYf+RzdtunVvpUJqpo+uq44wg9m+Wyl80MM/vNHexjhds6wZK
7kgNUGfHG1HXCcC3xCA9RyUrLMjZqamsE44/l/gz66lOWNdtbiSnJmDRvPrf
px08IZD+mEdSL+KWfKX7VQ4TOWx22DQ1EwuaI8xsGeEINxUd3h+YCbUBsZlv
Vjgcnrix3hdlwtpxx4pqaThaZlCu1XlkYWTo8l56TgQU4i7VnUnMxgrvpCz/
Hw7COzKDukjGRdTN0ydmNkZDjVlZtbb/LmwYtpXSi0fxS1q0cm1HIYT/Kl3Z
RZ6AsbQ/c6esEF16WhtIcxa0tmx2khkWQaldvr1iBwujc6zi7PcVISKnrzWt
loWcIx8nKmVFaBV7z1ZmnYSu347hcqMSdKZYpW6nnsLUAlpz4f4yXAkoULmx
6QxqUijpXMUqWOQN7ojXu4CM3rXDL47yoKXLT7OtSIFdOuOmod8zhAnf9+Xq
Z6B3dG6s+yAfWtc8LrUZchFW2Go7GtKEXXYU1Uemecg/1JlS2tIMT3lUWwWj
AFGqZeeGtN/iUMtn2rEzxRgyV0zis9twvfyVnfHGcgh1jY11mzrQ8kpr4pFS
FfQ1Sf2BOQIs47PN9nTWQjnNaWng4W5U3jtLP67Hw8PJ5b2m/h/wl2PuzRin
x3jy6WBpRGoPDLRMA1j5TzG2h+qg2NiLpOHoVKbZCwS4ZCXVjfShU9g0HHKZ
j9yRPUHdJv3w2p2V947RCOspqqql6wBepiw8uzSmCZymbytaTwyigv/w23PJ
a2hZYE5txRDS73MPNUa8QevIvgJBlwgq0p7oZwMtCI15LfDSHoZ5cdmsalYr
GEGGzd9+/QRD8xJ9Ve12uAleHhZ5j6Band4Vn9MBvYUPblskj8LS0q/ZI7gL
NjVxmdzCz3AKC/8cSX2HZG2eRlWUGNf2dtBej3eDOlfys4vmGM4aP4hz2/sB
Nat1c4MzxvDUO6WV4dkDT75PSLm9BAxOdlyMRy9Uzl9IynwlAb0kcss4rQ98
TtTcezsJzIpbmHTcVohYWVRzn5TA89x27aUu/WD8s3+qOHEcQstx37suA1BL
OxZYuOQLHGkiNyXmIERN7FVuFV/QuOWjXdiBIbSvt/ef4fYViZ4z0mfGilBg
RGkY6P+Kldl/H7XP+oh7Vm/TAqMnUGI/c96yqmFwsssKNbQn8Vi+Sug99gmn
fdcvFtyfRPKHroYrJqPIcH457uQoRUwMy8rW9TOykw7MbhFI4TU4UNdLF+MF
RYWtEDqFpfJwmwSBGLImNz+GbAotAQkGE+Fj+GnyTuTT1GkoONMYlroS7PJU
lHQsIzGfwzu+pFiCR+ou1UwLEqNXb3T2lUqgX3/qlGg5icd+9E3pDyXodtbQ
l9qQCAgW3J5fK4Gfjf5GXZCw3vliWL1egm069tytm0h4qI3WkO8lcH8X4/sm
loSQa8IiZhPIT60y2R5H4l2rgXoxhYD6VoWx3ngSjGW7SiM1CTQ0stkS1vce
59q+r1QCro+uFGsmk0gQng6aXkyAnlVM8cgmMX0/nzPbjkC2/2RHG5dEWcOk
ReNqAkqL1t7yv03iegJdlGxPgHepbk1oPokSvSYelUbA8WRz8PlyEp1vaYrG
7gTSnak21EoSB46ZZg16EJDLfORp1SROnhcF3t1EoCa65/I9HgnxOgV3ax8C
ejYmzFVPSCTf2hAxsZ3AEXGwefUzEu4tex5Wfv9GkJc3Qa8nsTGfYRDPJLAm
RMxraCDRTCFz6H8Q+A/9UM4x
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
            "\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"      (10,\"", " ", "\"20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"   (-10,\"", " ", "\"20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"   (10,\"", " ", "\"-20)\""}]}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           
           RowBox[{"\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"", "\[LongEqual]", 
             RowBox[{"\"(-10,\"", " ", "\"-20)\""}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.014613138548078886`, 1.2119795381449205`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5272456292541037`*^9, 3.527245652150755*^9}, {
   3.527245821533032*^9, 3.527246004733292*^9}, 3.527310492724702*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5272456602284403`*^9, 3.527245815546214*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(10,\"\>", " ", "\<\"20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(-10,\"\>", " ", "\<\"20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(10,\"\>", " ", "\<\"-20)\"\>"}]}], ",", 
   RowBox[{"\<\"(\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\))\"\>", "\[Equal]", 
    RowBox[{"\<\"(-10,\"\>", " ", "\<\"-20)\"\>"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5272457673665752`*^9, 3.527245812401655*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges3CoRotating.pdf", "Text",
 CellChangeTimes->{{3.527248348335539*^9, 3.527248357387467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub5", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".3"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub6", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".3"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "3"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub5"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub6"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "rp1", ",", "rp2", ",", "rp3", ",", "rp4", ",", "rp5", ",", "rp6"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub5"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub6"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub4"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub5"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub6"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub5"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub6"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp5"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp6"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4", ",", "h5", ",", "h6"}], 
    "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legendPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)>0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0.1 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)>0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)<0\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) \[Equal] 0.1 and \
\!\(\*SubscriptBox[\(J\), \(\[Psi]\)]\)<0\>\""}], "}"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"Framed", "[", 
       RowBox[{
        RowBox[{"m", "\[Equal]", "x"}], ",", 
        RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"legendPlot2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0    \>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0.1\>\""}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Dotted", ",", "Dotted"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"legendPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) =  0\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\)  = 0.1\>\""}], "}"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"\"\<m\>\"", "\[Equal]", "x"}], ",", 
         RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", ".02"}], ",", ".04"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.527248402605913*^9, 3.527248473036902*^9}, {
  3.527248676323187*^9, 3.5272487487453337`*^9}, {3.527248847176175*^9, 
  3.5272489131082706`*^9}, {3.527249056141615*^9, 3.527249143912485*^9}, {
  3.527249189155294*^9, 3.5272492654231977`*^9}, {3.527310505219905*^9, 
  3.5273105535265427`*^9}, {3.527310585158306*^9, 3.527310685613097*^9}, {
  3.52731073388691*^9, 3.527310768798931*^9}, {3.527310802694846*^9, 
  3.527310996892972*^9}, {3.527311155092238*^9, 3.5273112503522787`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.15615168054283365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", "0.15615168054283365`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311250928199*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.5`", ",", "1.466287829861518`", ",", "1.5`", ",", "1.466287829861518`", 
   ",", "1.5968719422671311`", ",", "1.5968719422671311`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311250933771*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13k8lF8XAHBLemXPXiFL2VKppFIcCSEhyZYQWdJijVaUvSRCzdgaM5Is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      "]]}, 
    {RGBColor[0, 0, 1], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13c81d8bAHBCZWQlVJKSjCghiXgkJFFWhRQho5SRUCqjgUjic817P9l7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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV13c81d8bAHAaFJKUFWUUSZJV+mY8MjJCKDIK2YRsMu9QQrj3klQUQhSF
nyThiFCRmXUvsishfM2Mfuf7l9f79ZzznOeczxmXqP0NU6ctTExM9cxMTP/9
XT5icqix3EFN4qH1oaC+42plWXz8enwaMCV6Hwm7sMO+KzG5onym4OfytZX1
miDUna6d3sVnD3N7slUUzI7B/mc2e7bx+cLy4VSrKlVlODcofegvLwnUGdrl
zLvPQ//q3oJ1XhpcphtWrBdbwbPoaO813iw4G+zhlbLqBqfSg7ahvhJQI/3N
cA++CdWpnBm5zJVgfP3WrF0PETJHVH59Cq+FHft/m6TI34ZU8V1GmtRaOOvi
NiGodRsSXAeKKrNrgeet3Ld7ZrchZCY88FVTLbju02ZxCb4Nl/5UM98TqIPE
j8+dI6puAwv3WX6713Xge4tgStaOBo+z2tpLUx9gz+eU6QWDO3A6w/CJ2JVG
2JctbT77Tyz45lcaXfBqhIvJrd45OrFQWHJsM5TQCJkHir4bm8WCWP3Oq13Z
jRDQqT4X6x0Luybr99+ZboTLVdo5cbmxMKKgljId8RE0pI0PvueKg/hGmfjy
zE/wZCrzw47BOBiZ2R1q9L0JIsUGC7yuxEOF40gJ01oThKkOV79zjQcavXSy
hLMZ5gXbtm36x4NGg6UV36lmyJmknbSPj4es9Kf/DEU1g3/oE/f8qniwN1Ba
8RH7Ant8G8ROCiXAcL5NwL2rLRDCntxm0p4A5cJyhTo+LXBVPqJFrz8BKPe2
jq9GtUDWnft6St8TQJ2Yd8mmoAWKzKJr5tcTIMNiXuHIWgt4nHs59+tIItix
3p4vT20FgW8sjj9DE8G7pFtpxq0NuBM7Tbk4KRD/3srygV8btBDbu1u5KfC8
bTBEK7wNIi9EecbyUWBsZqLqIaUNVuVdemZFKGBxbFlT500bfMh8946kQAH1
bD7jjG3t8GmU8u7dZQrsTrFwNX3SDpuaTWdj0yggndMfs5HXDtKdgsovMyig
W2r3Iq+kHT7elHb/kk0BUofrzGZ9O2ibz3tuFFBgifOm/4updviT1SZ1uIoC
g9EPCNvOdMCn3Rs34vsp8PImPbXsawcQfjoxuvmoMP2r0O7dQAeMjL6rlhCk
grQNUbJmogMMdr6653uQCs81JMs/rXSAVCSz2OZhKjxjD+zpF+qEsKtuX8bk
qJCRvod3q1MnLLj/VprTpwLtvW7ShcVOyOXOy+IIoUK7gpD1pc1OCI6RLesP
owJX7m8xS9avEOG4k54XSYWE2JQSe4GvoBGrZX7yFhXiLo61B6h+hWNT7GeE
KVSIGo/kSrv1FTQljYOVcqgQuPNN/A+eLtiRc1+I0EyFbfKVAkXCXaAiinaz
tOLxrd7nBB3tAqm1DXJ0OxUKXzRVsah2QZSt9UJYNxXGDIemDzt2wcOFT/vk
h6hgSttpdK2kCw4PnjFvmKfCUAUnXbKyC7hafo5tW6SC1+he59n6LlC4up8V
lqkQo3gwIrKvC5j3pLHlrlGhplv+ZTpTN5RnOcnANhqcELzCSTfqBps+/V+P
99GgUvPaw0yLbhg85ahyH98L+h7OEm723WBb56MQx08D5ypvtZWAbggTZ+V3
FqLBY9tbXrzp3bA+7sH4fogGHNkvW0x/dUP7jWZDIXka/JBmTmyK7oGJorxl
4/M0SC03ez9F6YGxSPrGMwMa6Go9/3fXwx7YLWVguWZIgzzrixbGBT1QE/O/
vfeNaeAamyPa1dYDWvPzRVlmNPj+Xa90UKAXmMz17NhtaZDi93jir1gv0H7F
HJO0o8G5v/P8otK9kJx+0PrsNRrk8qaFO6j1goQA2y9XB1y/9sy5H/a9UNpp
+uOuCw0msmh9cy96ofwOi/TRGzifzHf2va974U0rKuTwxvkqlNUUq3uh1mci
awo7t30sK7CtF7KrNH5l+uJ8TEoeawu9MHQqn3MkgAa8d+MeC232wsNltXP5
gTRo4BtqU2Xtg7zgthWPIBpInIg5SRDoA17tlx0/g2kwfpWxuU2tD8TqPvu9
DaVB8s8TchI6fdAiVpruGEYDrYAoBx3jPrj4SVKfI5wG2XePf4yx74M15jAZ
kwgaOL6LpHJG90FtqSYUE2iwT+dr3QlKH9QgplR1Ig0+dEguGT/oA/dXfSHN
2Icn262SXvRBeP+zkT4SDcb4Dx/mb+sD/1J5s6YoGtQH773C3tcHxhK1dJVb
eL69W5I3h/uA/x/5fS+wXVOHt47/2wdXjLVzw2/TQG+lTbl3vQ/ujBcxjWBL
WdT4NW2nw3bVBG7NaBpM8T0ZLeajw47wE3Zr2F+CEgRzROiQurcy3fQODV72
hF9MPUqHgo/nU3Kxve9fqYtQpoMWN0ulVgwNTJbPr/lo0SHHZ3UyAVv+srKC
kyEdDG4Re7uw/+Xd//S8LR34bw/PW8bS4GvgToaaKx3crUii97FLu1e45X3o
IFusx92Ofe/UD33xEDq8YxFqYI2jQWBKD4mfTIcy+oCqMvblpYYK9rt00Cjy
C7mOfdq8bH4zmQ49u2rDUrH/8NyzH8+lg+Hd/d0/sBkBUQ97X9GBo2lahuMu
Pj9dfh1N5XQo+cJuIo2dftKBDb2nQ8gxS1U97Ih7pholn+mwLbJiwR7bdvFs
SE4nHWSc9wXfxFY3kytJ7acDN+n8x7vYoq9FJuPG6XAgSGsiDXsLD5dY5Awd
vk+NduRjj/r/tfRdxvUmcCb+D/vD1xmqExMDpHbmC1Zg5ygOfrLYyYBBztSb
Vdi3k78wG3AzoOxiTf5/dlmo/AcEGSCTyFL4X3vdSwU+8ocZMBZ6IaoUW7L0
Ub74cQbQeiJlX2Dv3Bc3zH+KASwOYSWPsSf9QgQ4gAESI0fZE7E/d7qZ/NVh
wICgp3IY9gsFy5h5YwYI06W0nLHvJum+H7dkwPpPHQlDbM9/lVZ77RngKJg/
IottdPGIXPN1BmidVQjZg33if7xuyJ8BGXJN0zN4vbn2smSWhDPAqt5M7RP2
nO9ib85tXH/vG48M7I6OMa4HiQyY0e2+6Y+dTKsjRGYywOkLQ2EvdsB8Sbnv
cwZsKbw7MoD3g7lp1qzT/xggRor3y8Hm5ybaGdQzYKmOW/0Y9qqPdyq0MGD/
3mvhP/F+o7fbtsn3MOCZUFJGNnYaVU1d4CcDlDVOpe3BFt6zLjzB0Q+juVHE
BrzfjY4cEErj7Qe/xUo5R+wIVTV+U5F+oL1L19zE52XQjcBVrdAPneuTlCPY
abXbmFOs+mFT7fWcET6Pzb3iG+cd++GMkHxrK5kGazPnVpm9+oHkFsZniG0l
GDPnSewHDW6OaRV8nvn9d41o5/VDWqxg81wk/p6xMoNrxf1gV80qYo4dlHGB
XvyuH/IUv38vw/dHdzO140BrP3Bx7e31xPfLPXHeusXFfnDVFLcqDqEBd8/B
7BzNAZgu9htP9KeBxjRkWBsOQMmWPuZKPxr4bL2WtufyACglRWaP4fuw7cTT
5HD3ATCwOEw85kODhDtHbplRB4DFsPdNoicN2M/IOm//NgBESxPB/znR4Iyx
if27HwNwd/mweJ4jDdydfW185gegIDW28QG+rz/TSs0Htg9C2fUMui++z+/8
Oq3zWnoQFONYrNav0GBb+llJp5BBCM7Vrva8iL8nb8lnf/IglAb946Vhit+T
RDHPqLuDkGdmrbTPhAbnSVtLnj4ehC3yI/yvjGhAc6lXHqkdhH1J7Aq1ejQQ
kde7YMv+DfLy9ZNtgAbKjcaBlmnfICM7PyFQEu9f9ff8bjnfgPM3l/ysBP5+
b+XeBb/8Bl7h3hwu4jQgFXAzpdZ8A4mFdjcDMRp8pH6N6R77BiFWcsOLgjQ4
JlPQks87BDaiG7QPnDR4u3JiRMJ2CMrEP0Rfxu95LBeRh8txCNxNVNNNZqlg
Jdmhu+o6BBnyrBTdGSr8uez/qsl3CCamznMfn6TCmTflYd63h0BDqf152zAV
KgPO8lUUDkFCbtxJchsV0LypgeH6EDCJf/yb/oIKFLbsyFPMw7B+qYn9VD4V
7MQWS4RZhqHmIK9gUy4VmEzvC8zvHgZZo7O6U5lUUC9mTKQcGoav2eKbbKlU
qL3hSBzSH4YPDkPDFWQq1E8FlPk9GIbN+fruKQsqvPRKntJ+PAzmttUpiuZU
SJktEeN/Ogz9LFoPb16kguvC74TKgmFwX/LzXjOkAtu6m8v2GjxeclvwoAYV
jNlt+O9PDEOYxOcFMWkqMI6eC6lQGIG0V71+hesUmHPmVWNuGYGGKxKWrCkU
cH94RYfQMQI07dztozT8+/VLlvHf7hEw0NROrEykQK/iCYeNbyNgU09SdYuh
QM0W3TurcyOwcO26cH4YBRIe3+yY4xkFuycuH+rsKSDV3e88cnUUhDpPzbgf
p4C99tPEuulRcPWwOuxyMxHypp1dBsXH4aNTrTDT1XhQ+MO7U0ZvAuzOCe34
cCwOkto2ZLujvoPurGRAbMod4D4OHKjiB9i5nXSIHroF3dMexf2Mn2Ah7PVz
4jQZbgS395vy/IKMvRoPPFUJYOgi1rHxzxQQuN0PFDaEgH7/l5CfFvjQxbUO
HDgQAAcEi/KPU2aAoCGUq/HDExSrI7JyS34DwfX91p5we6Dw1HJVBs4C06XP
2QfN9YB39/xR7T1z+PvPZOft0EbVZ/jzXDPngKAqstXhgi0yabJ0K1edB0Ll
om2LtTtiSaAmZrVifw18k0P3QU1JgbsLbf4Fkf1ikg68gSh0M7BjdPVfUO+W
78lQCUGGjzz/lMYugMj59Vladji6NCowKxm/AARWice6JeHI6ljDeFriAqir
C60soHDk+u5ge1QytuiObDlGOIpitD679HgBhnyOBp3ZE4EqBeXNFooXgGlO
ZeJ2aASSTlt6pdCH2+/42DenG4nY0iOdSo4swmzVYMhhBwKiV6EP60cXwfv4
E4KLKwHlD/49pCO9CCIcz7hzPQlIV4QwwpBdhJpd9C6eYAK6/ZRgu/3MIhjf
mi1Cdwloy3OipYXBIlACQ0OVXxPQnzKy4ab3IjDxMgd92kJEn3vqCnT9cPs3
37RDWYnowcpWjqSARWgrKveT5CCi02eiPh8JWYQMx4oJfx4iCqyK0jEhLwKB
/HxL9xEimq+7dTb7Hnbx8d4354noZ1v0Sf0KPN5rd7nZRCL6kCvDG1OJ59PC
82gpiYgywrqWGqsXYaigzXnlPhFZSB4q167DcVkV4ZknRNQQWX3mbDOeX5vt
78xXRJQtswinBxfx/2WbP462EJHdXXt9iS1LYLf3mlQJKwmp2O885rRtCYy/
jBmLsZMQ/+ki9myWJZAdnn8Vz0lCraMbzaLsS+B9JJrbnIeE1JQfXDiwbwmY
mqK1C8VISGiy9dI+Cdx+VkTTX4WEenVUbbfo4/YhgrnWHiSkGzc762OA46QD
sZ43SOhNy1PSsNESDPlffnzTl4RSzNhyay4uwezAsjEhmIQuOvRMRVzF+YPu
F+tEkVBLhE/ImvcStKXbL1U+xOPXHua47rcENdyDgj7pJFS4vTedHrAElIOV
l4UzSOjuXbX3b0OWoOiTHId7DgnpPWTfERy1BAQiu3L5KxL68Drn3sJ97ElH
vVN1JKS4anHE8SH25bv74upJ6KkKx9vONFyfYUB/XyMJkep8+0syl0C9WuqK
UzMJQTsc8nmB24dGzyh0kVDFVF/RdDWuR6/zT+E4CUnJxmtcfb8EGUeFOzO/
k9ADP/WvzXU4/hclJP4koeA/ucsvPuL1f1SQbzFNQqd2+Ku5d+C499zZzAUS
Kj7E2TwxjuNpXQ/ZtpDRDzBrlP6BPfTWgriVjESupNX6Ti6ByKP2wvltZERJ
lnq7OYPjYkT+elYy8t6uk8u78t94ss2Su8goTzQh88ofbBcmEX9OMhpS7UrL
Wsd+3cFUsZuMjAMdkmSYl4HptbvjSW4ykv0eSTjHtgzqU4zESV4yct3aGHqX
A8f3nZRk4yejDGHOoA7OZTy+u+ZhATLiskjztNmL40SrDR1BMpr9WG4VKIQd
PWZtKExGkuN/zSoPYnuVfVcXISM7Zh2TLaK4v6rulIwoGbX906WTIL4MBLMM
qz9iZPTq+ZxirswyDMX25xlJkNFEw2nZKdllsHvt3MNzhIwOjkYek1fAcYfH
/j3YCYKcYtVKy5DBx7Wkd5SMGpTMDmw7g+MujT1/sDcvpvHrqyxDTbvEoVwp
MvK6K7W7Wx3PT4s+9+sYGeXm+bAJaeL6GAW+t6XJaPBD+XZ7bZzv2WELweNk
ZLRxbn1aD7ev2GKgKENGtwUSlhUMcL3tPy6XY1ef7Jq/aYTn896v7tQJMpLx
cvi5/SJ2zM1SMVkyco59PnbeDNcfGKBEwX6cO/eNehnnc+LnWcHurj3N6LHE
+c4dMrCSIyPOb5HdB67g9nKXGWXY59Ya2h1ssJ0D3u+SJ6MIPs4v+Xa4PiPY
sMGeuZBWd9IJ58vr957FlvAYrQ51wS5TyJVVICObO1IV792wi1Slr2OnZPu8
ZvXA6/G5kjkDu6WmvMjQC6/XNT/xVmyWgb8vkrxxfPVQygq22uq5Z32+OA5U
UyFFMgrkScgSDsDzY4uwPINdKNeV7hSE6zcvzDfFDn4nqd9/E1uyOt4ZW0s7
bMk0DK+vD9tbP2yu1tasTxH/zefv0RDsfotDF9SJ2EFs325i540ErpWR8Xj6
D7p9sf08Pj87fhv3rxHY7YSttnTgUvYdPP+p1dvG2GwEHybBOFyvSJ7KSezu
nfUF1Hg8/jBNZi92ZhK/5Q4Knv9vSetJPB+PAx7bI2n/zaevpgL79DNUvJiM
82/daxOFvU1ur43HfRx/rC2ng91a4cw2+gDP939Dp7diP9SqKLNMw/l5L/mV
4/V2btnl0PYY19O7+5sztrzFtd06mTiuHhXCib0xXPqu6ike/4uo1iv8PT9e
3+GqmIvHU7I8o4edvGi970Uejns+su7H+8Eu8lWN6AscT7XMdcWW3rnVM7UQ
j8+3XWAG7686oef1t0rwfJ9P3hjD+y8hd8NnvfS/9jtMzLCtZE0O+r3B9cQx
LiK8f+c1VwLtKnH7J+7lEXh/i1w/J6ncgON3a9qf4/MxtfDga/FHvP4y/PfG
JMnoTcQ0QbIJ56ur9uTDNqIl9/G04fEnP1m44vMY/nYkdrYP9/dPmyzD51VX
85SSSz9eLy+Z42/xed73JWZ0YBDns3oTXIrPe8GQrErTKB7/5O3DKQfJiM4a
OZ0zjecbtyt7+358/qgdD4Rm8XoJnd/ahu8XH0GJc0nz2KUnbZP4yGjHiS+P
Ccu4Hvk5lu08ZHTKXNDYmnkFai5I/krC91dS9psSLp4VGHobXWSD70f3UZ+h
UL4VUP+2/TtiJiMNMWnO7wIrkFF0R3M/E16PJxluVQdxXHjAtWKdhEwfxYi4
S2JL01TyFkmIi2adUKe8gs/rtcbTEyT0o42nUkYNxytlSo6NkVDN7rafD9Sx
cwQL+EZIyDteS9tbG7e/kNVIH8Dv5Z3j60IXcJyXErALvw8JkX/dAu3x+F+3
3DhUS0LO1W/vDztiu1pm5iL8nm341Ru44P6qws1iVSQ0E/JD5JDHCojUX9zO
Uk5ChoHtPa0BOP7052BQIQlxeD7VPhqDHVzzL+t9Eoqx0hHtf4XN+qq71RG/
P773yg+U4PxeKC//Ggl9jhm9YFuK8xX+PRluQ0JsbyMjRspxfYqU8D0W+L3k
K2f8eL8CTPXhmTP6JJT4VTJlsROvr6fP2ZATJHTPiI199wruv19qT+u/RHTK
2SLL+A+Ob7ofHPxNRN3huf/Q1vH6m0vXTfwiIt5CDVce5lXI+POhZWyUiFLZ
Q+sF2VZBZMO5NamTiB59/BUpKYTt9zayspiIMjW+LJxVXwXCtZO/Zd1wvsYj
qqUaqzC0orW605GI2AxJtyS0cXz2rAnDhoh8Lyvxsuvj+I3QcedLRKThkan0
9SLOt6gSLApENHIvIMTZBcdlFLgP7SUisZ8HmOIScD3zh8ON8O83c69g3Q3K
KtjZ9z6UeUVAsf92UG4krQITyxM6Sz4BzW9Ei15KxflgteJJGgHVcs9rHMjC
/Xcu9vqSCchBpeHWq9erUNN81Tr9AgFlJ3qxf+1fBfUELpGFukiUMX2lSugb
dmm05POySJR+/vwNp2Gc/1PcCdP8SJTCKtm5NI77cyfLBidEojuRww8FfuP2
h47WClpEIs8bl6Rsmf+A+sQjdfQjAp26cEZvUvwPECI/5bj+DUefOFmimW78
AaaWBOYW5jDUIWpdoerzB2piDTt15kIRXbFoOsQPW7y44H9DoWjKyurSYhDu
H0rxuoZCEdezl6KTBJyfNLq8LywUmcPlyk4ajreHXqfPh6CxG3lzuWW4f0C6
cnvXTbTZpn/FcBO3P77xfItPEHpoUqD+jmkN1E0ZP/6xDkJKHbvEj27Ffrh2
yE47CHl3tk1v27EGhDrHOzcFgtBIl3lk5Z41XG9Gw7eaQNRAt886Jr4GNYm2
TMEcgShhLOTHTgPc/qlRZUOKPzq48ty/4QHOp8Njbhnkg+xMmOf7pNaBqUje
trzZCdXs0q66dnwd75eF4ux4JyT8+c6dnydwXF+pyM3ICQ1qcAmvKmLfs30U
3uqIrigKG/ADbh+ll9nc6oAu86nmml/EntXk2/rpGjIaCLbqDMXt5WzDbJSt
0csHleLWEdgCxeNG/7NCu8yZ5kYI2Czo+m8pK9TcEh09fws74vwzdQFLpFeT
UrqHgj2p9kVs3hxpPS3lNM7GZup2GEg2Rdm2K309udgkUe4mVlO0VUglxzYf
22yLpmuICapNrlO+8RK7DViKbYyR+u0O14Ry7MCbnEvnDFCGBq8i7zvsMa/w
xiPn0d9Ny7/pVdgj4xbLrPqoOmj4XmEtdsqFnb4NOuiAovi1k/X/rZdOeWX2
ORQ26ypd1Ygt2xztRNJG/QUFy1qfsSt+OnrYaiFlt9na5mbsiSKVdmVN9H/W
mSe+
      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVl3c81f8Xx69oGBnJijIapKWSjDg3ZUZUlKSMIkoyQpGR7r2f+xES8k1J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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0    \""}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0.1\""}}, 
         AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{-0.02, 0.04},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.527248450271676*^9, 3.527248473532202*^9}, {
  3.5272487243744907`*^9, 3.5272487492103567`*^9}, {3.5272488954249573`*^9, 
  3.527248913514151*^9}, {3.527249058341707*^9, 3.527249144603633*^9}, {
  3.527249182471427*^9, 3.527249212847389*^9}, {3.52724925845979*^9, 
  3.527249265753695*^9}, {3.52731049841567*^9, 3.5273105539302073`*^9}, {
  3.527310685999193*^9, 3.52731069823312*^9}, {3.527310728889942*^9, 
  3.527310769250477*^9}, {3.5273108031607*^9, 3.527310957609598*^9}, {
  3.527310987668652*^9, 3.527310997404583*^9}, {3.5273111582388678`*^9, 
  3.527311251565465*^9}}]
}, Open  ]],

Cell[BoxData["h5"], "Input",
 CellChangeTimes->{{3.5273107064056683`*^9, 3.5273107065983057`*^9}}],

Cell["3chge-NonBPS_Charges3AntiRotating.pdf", "Text",
 CellChangeTimes->{{3.527248332360256*^9, 3.527248341065384*^9}, 
   3.527248378274972*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", "0.1"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "20"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "0.1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "3"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", 
       RowBox[{"-", " ", "10"}]}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"-", "20"}]}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"M", "/.", "repM"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\) = 0\>\"", ",", 
     "\"\<|\!\(\*SubscriptBox[\(Q\), \(3\)]\)| = 0.1 and \
\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(J\), \(\[Phi]\)]\) < 0\
\>\"", ",", 
     "\"\<|\!\(\*SubscriptBox[\(Q\), \(3\)]\)| = 0.1 and \
\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(J\), \(\[Phi]\)]\) > 0\
\>\""}], " ", "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "x"}], ",", 
       RowBox[{"Background", "\[Rule]", "Yellow"}]}], "]"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", ".011"}], ",", ".04"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.527249383360166*^9, 3.527249437878872*^9}, {
  3.527249470139127*^9, 3.5272495480098667`*^9}, {3.527311029269383*^9, 
  3.527311052286934*^9}, {3.527311101531787*^9, 3.527311121922936*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07761221910156196`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.0066761570971046735`", "}"}], ",", 
   RowBox[{"{", "0.1`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.527311122235354*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5`", ",", "1.5329709716755893`", ",", "1.466287829861518`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.5273111222377787`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVl3k41G8XxsdSikJZK4qkJCRJIo6UnSwpaxJRSkSopFksyS5bYUZCKCr8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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nk4lF0UAPCx9VlLylaS5cuWrUIiziRC2SJCJUKhslVSsrTZkswMYmxv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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwVl3k4ll8Tx4lKyFJZKrJVtJBKpSwjEokISZJ9LUIhIdtz36Ek2SohIVRU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\) = 0\""}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"|\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)| = 0.1 and \
\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(J\\), \\(\
\[Phi]\\)]\\) < 0\""}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12],
            "\"|\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)| = 0.1 and \
\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(J\\), \\(\
\[Phi]\\)]\\) > 0\""}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotLabel->FormBox[
    StyleBox[
     FrameBox[
      RowBox[{"m", "\[LongEqual]", "0.1`"}], Background -> RGBColor[1, 1, 0], 
      StripOnInput -> False], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.8}, {-0.011, 0.04}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.527249396111665*^9, 3.527249439465494*^9}, 
   3.527249473691538*^9, {3.5272495396110287`*^9, 3.527249548467424*^9}, 
   3.527309547124591*^9, {3.5273110256614647`*^9, 3.5273110536862707`*^9}, {
   3.527311109952829*^9, 3.5273111226868057`*^9}}]
}, Open  ]],

Cell["3chge-NonBPS_Charges3.pdf", "Text",
 CellChangeTimes->{{3.52621890980903*^9, 3.526218916675408*^9}}],

Cell["No stable minimum: flipping P3", "Text",
 CellChangeTimes->{{3.526188345129876*^9, 3.5261883478001003`*^9}, {
  3.526188952706971*^9, 3.526188955075871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", ".1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".05"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", ".05"}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", ".02"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Q1", " ", 
       RowBox[{"Q2", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"d\[Phi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"d\[Psi]", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}], 
      "-", "P3"}], "]"}], "/.", "sub3"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp1", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp3", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "+", 
         RowBox[{"rp4", "^", "2"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", "Green", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"r", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<H\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]}], 
      "}"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1.6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".5"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".1"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", ".05"}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Equal]", 
      RowBox[{"-", "0.2"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.526187469609223*^9, 3.5261877067836103`*^9}, {
   3.526187774002674*^9, 3.526187811128435*^9}, {3.526187843121688*^9, 
   3.526187870300321*^9}, {3.526188356284984*^9, 3.526188549271316*^9}, {
   3.5261885989524593`*^9, 3.5261886884814997`*^9}, {3.526188723404499*^9, 
   3.526188849556522*^9}, {3.526188978881261*^9, 3.5261890243826838`*^9}, {
   3.5262188649861917`*^9, 3.5262189055478153`*^9}, {3.526218945517213*^9, 
   3.526218961062854*^9}, {3.526218999431724*^9, 3.526219109836555*^9}, 
   3.526277412499544*^9, {3.526287904224554*^9, 3.526287911006969*^9}, {
   3.5262879462632513`*^9, 3.5262879761217737`*^9}, {3.5262954285827703`*^9, 
   3.5262954342124853`*^9}, {3.5262960944389*^9, 3.526296181955151*^9}, {
   3.526296254364531*^9, 3.5262962611916037`*^9}, 3.526296312327717*^9, {
   3.526296343681579*^9, 3.526296368775909*^9}, {3.526296835613018*^9, 
   3.526296843467195*^9}, 3.527244101053854*^9, 3.527244347115011*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0.07424617834615223`", "}"}], ",", 
   RowBox[{"{", "0.08528976658308621`", "}"}], ",", 
   RowBox[{"{", "0.07424617834615223`", "}"}], ",", 
   RowBox[{"{", "0.009370029463578428`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935170163*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4832396974191326`", ",", "1.466287829861518`", ",", 
   "1.4832396974191326`"}], "}"}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935176765*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV1nk4lF0UAHAkbZJkjxDKkpI+knASSaVQtlTIbmaKJEkSUqmESlKWorKM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     "]]}, 
   {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV1nc81H8cB3Ajo8jKComMpEiUjPI2Q6nkRyQJyUqpu7NLJ1JJoSSbKOPu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     "]]}, 
   {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV1nk4lF0UAHAkbZJkjxDKkpI+knASSaVQtlTIbmaKJEkSUqmESlKWorKM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     "]]}, 
   {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVlnk8VG8XwJEkJKGIFC2SVFKKUgepKCJ72pQ1qSRJfiW7iFCyzVzEjC1l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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\[Rho]", FontSize -> 18, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     OverscriptBox[
      StyleBox["H", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False], 
      StyleBox["\"~\"", FontSize -> 18, 
       GrayLevel[0], StripOnInput -> False]], TraditionalForm]},
  AxesOrigin->{0, 0},
  Epilog->InsetBox[
    BoxData[
     FormBox[
      FrameBox[
       TagBox[
        GridBox[{{
           GraphicsBox[{
             RGBColor[1, 0, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.5`"}]}, {
           GraphicsBox[{
             RGBColor[0, 0, 1], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.1`"}]}, {
           GraphicsBox[{
             RGBColor[0, 1, 0], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", "0.05`"}]}, {
           GraphicsBox[{
             RGBColor[0.5, 0, 0.5], 
             Thickness[Large], 
             LineBox[{{0, 0}, {1, 0}}]}, AspectRatio -> 0.1, ImageSize -> 12], 
           RowBox[{
             SubscriptBox["Q", "3"], "\[LongEqual]", 
             RowBox[{"-", "0.2`"}]}]}}, AutoDelete -> False, 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
       Background -> GrayLevel[0.95], StripOnInput -> False], 
      TraditionalForm]], 
    Offset[{-2, -2}, 
     Scaled[{0.7, 1}]], {Center, Top}, 20],
  PlotRange->{{0, 1.6}, {-0.04184951811137594, 0.05578215676635853}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.526187474751396*^9, 3.526187555212625*^9}, {
   3.526187585454425*^9, 3.5261876171035633`*^9}, {3.526187647380608*^9, 
   3.526187655679015*^9}, {3.526187690651227*^9, 3.5261877073426943`*^9}, {
   3.526187774578855*^9, 3.5261878116912813`*^9}, {3.526187848356648*^9, 
   3.526187853699629*^9}, {3.526188381827696*^9, 3.526188549954142*^9}, {
   3.5261886080036*^9, 3.526188689075733*^9}, {3.526188723960814*^9, 
   3.526188850032797*^9}, {3.526188987764661*^9, 3.526189024691862*^9}, 
   3.526218984661181*^9, {3.5262190219208403`*^9, 3.526219110168515*^9}, 
   3.5262879166627893`*^9, {3.52628794693878*^9, 3.5262879767102013`*^9}, {
   3.5262954291758957`*^9, 3.526295434720776*^9}, {3.52629608407417*^9, 
   3.526296174794901*^9}, {3.526296254944399*^9, 3.526296261811449*^9}, {
   3.526296336127606*^9, 3.526296369146703*^9}, 3.526296564255862*^9, {
   3.5262968362932796`*^9, 3.526296843700732*^9}, 3.527244101840768*^9, 
   3.5272443475873003`*^9, 3.527245935635829*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"P2", "\[Rule]", "8"}], ",", 
      RowBox[{"P3", "\[Rule]", 
       RowBox[{"-", "10"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"Jps", "\[Rule]", "1"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "M", ",", "a1", ",", "a2", ",", "s1", ",", "s2", ",", "s3", ",", "c1", 
       ",", "c2", ",", "c3"}], "}"}], "/.", "subCS"}], "/.", "subAi"}], "/.", 
   "subD"}], "/.", "sub4"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "a1", "]"}], "+", 
       RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "^", "2"}]}], "/.", 
   "subAi"}], "/.", "sub4"}]}], "Input",
 CellChangeTimes->{{3.5262969225599318`*^9, 3.526296950286889*^9}, {
  3.5262970488902483`*^9, 3.526297091662157*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "0.7142807717747311`"}], ",", "0.7142807717747311`", ",", 
     "8.916364869426413`", ",", "8.916364869426413`", ",", 
     RowBox[{"-", "9.975031327880005`"}], ",", "8.972266295911055`", ",", 
     "8.972266295911055`", ",", "10.025031171631717`"}], "}"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.526296950722126*^9, {3.526297056410235*^9, 3.52629709218445*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "^", "2"}], "/.", "hor"}], "/.", "subAi"}], "/.", 
  "sub4"}]], "Input",
 CellChangeTimes->{{3.5262971057983637`*^9, 3.5262971304542723`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.4601970209271056`"}], "+", 
   RowBox[{"0.22027188221084978`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.526296950722126*^9, {3.526297056410235*^9, 3.526297130849567*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Hi"], "Input",
 CellChangeTimes->{{3.526295489894841*^9, 3.526295492558576*^9}}],

Cell[BoxData["Hi"], "Output",
 CellChangeTimes->{3.52629549312269*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"subH", "/.", "subCS"}], "/.", "subD"}]], "Input",
 CellChangeTimes->{{3.526295501194502*^9, 3.5262955127436733`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"H1", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"H2", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"H3", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"M", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}], "f"]}]}],
     ",", 
    RowBox[{"Hm", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox["M", "f"]}]}], ",", 
    RowBox[{"V", "\[Rule]", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", "d\[Psi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{"a1", " ", "d\[Phi]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", " ", "d\[Psi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{"a2", " ", "d\[Phi]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], 
        "Hm"], "+", 
       RowBox[{"f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d\[Psi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["d\[Phi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.526295505185273*^9, 3.5262955132284*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subA", "/.", "rep"}]], "Input",
 CellChangeTimes->{{3.526295631542375*^9, 3.526295641013892*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"A1", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"c1", " ", "\[Mu]"}], 
      RowBox[{"H1", " ", "s1"}]], "+", 
     FractionBox[
      RowBox[{"c2", " ", "c3", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "d\[Psi]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"a2", " ", "d\[Phi]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f", " ", "Hm", " ", "s1"}]]}]}], ",", 
   RowBox[{"A2", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"c2", " ", "\[Mu]"}], 
      RowBox[{"H2", " ", "s2"}]], "+", 
     FractionBox[
      RowBox[{"c1", " ", "c3", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "d\[Psi]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"a2", " ", "d\[Phi]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f", " ", "Hm", " ", "s2"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.526295633223711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c1", "/", "s1"}], "/", "H1"}], "/.", "subCS"}], "/.", "subD"}], 
  "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.5262956499600573`*^9, 3.526295660554587*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"Coth", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"ArcSinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "H1"], "}"}]], "Output",\

 CellChangeTimes->{{3.526295657267249*^9, 3.52629566107859*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["No angular momentum", "Section",
 CellChangeTimes->{{3.526351710299345*^9, 3.526351714369174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "H", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repEmb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Phi]", "\[Rule]", "0"}], ",", 
     RowBox[{"d\[Psi]", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repM", "=", 
   RowBox[{"{", 
    RowBox[{"M", "\[Rule]", " ", ".0000001"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", 
       RowBox[{"-", "0"}]}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"Q2", "\[Rule]", "0"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "10"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "30"}], ",", 
      RowBox[{"P2", "\[Rule]", "5"}], ",", 
      RowBox[{"P3", "\[Rule]", ".1"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "1.5"}], ",", 
      RowBox[{"Q2", "\[Rule]", "1.5"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", " ", "5"}], ",", 
      RowBox[{"P2", "\[Rule]", "20"}], ",", 
      RowBox[{"P3", "\[Rule]", "1.5"}], ",", 
      RowBox[{"Jps", "\[Rule]", "0"}], ",", 
      RowBox[{"Jph", "\[Rule]", "0"}], ",", 
      RowBox[{"Q1", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"Q2", "\[Rule]", "0"}], ",", "repM", ",", "repEmb"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub2"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub3"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "a1", "]"}], "+", 
         RowBox[{"Abs", "[", "a2", "]"}]}], ")"}], "2"]}], "/.", "subAi"}], "/.",
     "sub4"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rp1", ",", "rp2", ",", "rp3", ",", "rp4"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "/.", "hor"}], "/.", 
       RowBox[{"subAi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sub4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub1"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub2"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub3"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Q1", " ", 
        RowBox[{"Q2", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"d\[Phi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"d\[Psi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}]}],
        "-", "P3"}], "]"}], "/.", "sub4"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamPlot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"hamDA", "/.", "sub1"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp1"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub2"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp2"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub3"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp3"}]}]}], ",", 
     RowBox[{
      RowBox[{"hamDA", "/.", "sub4"}], "/.", 
      RowBox[{"r", "\[Rule]", " ", 
       RowBox[{"R", "+", "rp4"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub1"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp1"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub2"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp2"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub3"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp3"}]}], "]"}], ",", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"hamDA", "/.", "sub4"}], ",", 
       RowBox[{"r", "\[Rule]", " ", "rp4"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
   RowBox[{"hamPlot", "-", "hamHor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"legendPlot", "[", 
  RowBox[{
   RowBox[{"{", "h4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", 
     RowBox[{"0.99", "r4"}], ",", 
     RowBox[{"1.01", " ", "r4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<0    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<1    \>\""}], ",", 
     RowBox[{
      SubscriptBox["J", "\[Psi]"], "\[Equal]", "\"\<2    \>\""}]}], "}"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      OverscriptBox[
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<~\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"h4", "/.", 
      RowBox[{"R", "\[Rule]", " ", 
       RowBox[{"r", "+", "a"}]}]}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "+", "a"}], "/.", 
  RowBox[{"res", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"res", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.526127314855826*^9, 3.526127398706246*^9}, {
  3.526127433190979*^9, 3.5261274683643503`*^9}, {3.526127508925515*^9, 
  3.526127619112598*^9}, {3.526127757702463*^9, 3.52612780395735*^9}, {
  3.526181763476626*^9, 3.526181832455428*^9}, {3.526181928267212*^9, 
  3.526181928744557*^9}, {3.526193969725811*^9, 3.5261939849041986`*^9}, {
  3.526214910378211*^9, 3.526214920684873*^9}, {3.526215156412313*^9, 
  3.526215186454917*^9}, {3.526216148699767*^9, 3.526216165846766*^9}, {
  3.5262177343143*^9, 3.526217745756178*^9}, {3.526351732347167*^9, 
  3.526351980655096*^9}, {3.526352186286026*^9, 3.526352374266554*^9}, {
  3.526449873751657*^9, 3.526449891233398*^9}, {3.527217926335935*^9, 
  3.5272179431269836`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}], ",", 
   RowBox[{"{", "1.`*^-7", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.5272179436536713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.31622776601683794`", " ", "\[ImaginaryI]"}]}], ",", 
   "1.466287829861518`", ",", "1.466287829861518`", ",", 
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"1.224744871391589`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217943738641*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "::", "\<\"plln\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Limiting value \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \[InvisibleSpace]\\)\\) + \
\\(\\(1.212497422677673`\\\\ \[ImaginaryI]\\)\\)\\), \\\"MT\\\"]\\)\[NoBreak]\
\\!\\(\\*StyleBox[\\\"\\\\\\\" in \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({R, \\(\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(1.212497422677673`\\\\ \[ImaginaryI]\\)\\)\\)\
\\), \\(\\(\\(\\(0.` \[InvisibleSpace]\\)\\) + \\(\\(1.2369923201055049`\\\\ \
\[ImaginaryI]\\)\\)\\)\\)}\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\
\\\\\\\" is not a machine-size real number.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/plln\\\", \
ButtonNote -> \\\"Plot::plln\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526449892454144*^9, 3.526449898230618*^9}, {
  3.5272179283278427`*^9, 3.527217943978581*^9}}],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1.4999999500000005`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["4.999999950000001`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}]}], 
           RowBox[{"1", "+", 
            FractionBox["19.999999949999932`", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
               ")"}], "2"]]}]]], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1.4999999500000005`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["19.999999949999932`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                 "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                 ")"}], "2"]]}], ")"}]}], 
           RowBox[{"1", "+", 
            FractionBox["4.999999950000001`", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
               ")"}], "2"]]}]]], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
             "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["1.`*^-7", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1.4999999500000005`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["4.999999950000001`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["19.999999949999932`", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
                ")"}], "2"]]}], ")"}]}]]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}],
            ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["1.4999999500000005`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["4.999999950000001`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["19.999999949999932`", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "0.00031622776601683794`", "\[InvisibleSpace]", "+", "R"}], 
              ")"}], "2"]]}], ")"}]}], ")"}]}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.212497422677673`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.2369923201055049`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Inset", "[", 
     RowBox[{
      FrameBox[
       RowBox[{"Grid", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             GraphicsBox[{Part[$CellContext`colorBert, 
                First[#2]], 
               {Thickness[Large], LineBox[{{0, 0}, {1, 0}}]}},
              AspectRatio->0.1,
              ImageSize->12], ",", "#1"}], "}"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"0    \"\>"}], ",", 
            
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"1    \"\>"}], ",", 
            
            RowBox[{
             SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"2    \"\>"}]}], 
           "}"}]}], "]"}], "]"}],
       Background->GrayLevel[0.95],
       StripOnInput->False], ",", 
      RowBox[{"Offset", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7`", ",", "1"}], "}"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}], ",", "20"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "colorBert", "\[LeftDoubleBracket]", "#1", "\[RightDoubleBracket]"}], 
       "&"}], ",", 
      RowBox[{"Length", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"0    \"\>"}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"1    \"\>"}], ",", 
         RowBox[{
          SubscriptBox["J", "\[Psi]"], "\[Equal]", "\<\"2    \"\>"}]}], "}"}],
        "]"}]}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], ",", 
      OverscriptBox[
       RowBox[{"Style", "[", 
        RowBox[{"H", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}], 
       RowBox[{"Style", "[", 
        RowBox[{"\<\"~\"\>", ",", 
         RowBox[{"FontSize", "\[Rule]", "18"}], ",", "Black"}], "]"}]]}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["\[Rho]",
       StripOnInput->False,
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->18,
       FontColor->GrayLevel[0]], ",", 
      OverscriptBox[
       StyleBox["H",
        StripOnInput->False,
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->18,
        FontColor->GrayLevel[0]], 
       StyleBox["\<\"~\"\>",
        StripOnInput->False,
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->18,
        FontColor->GrayLevel[0]]]}], "}"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944082572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NMinimize", "::", "\<\"nrnum\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The function value \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(5.786800276434707`*^-9\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a real number \
at \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({r}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(-0.5000586305423537`\\)}\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NMinimize\\\", ButtonNote -> \
\\\"NMinimize::nrnum\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526449892454144*^9, 3.526449898230618*^9}, {
  3.5272179283278427`*^9, 3.527217944150642*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.009757356403683914`"}]], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944210052*^9}}],

Cell[BoxData["0.000010910829427211838`"], "Output",
 CellChangeTimes->{{3.526351747800226*^9, 3.52635190938135*^9}, {
  3.526351942189931*^9, 3.526351981200102*^9}, {3.5263522001495934`*^9, 
  3.526352374758315*^9}, {3.526449838627754*^9, 3.526449897915435*^9}, {
  3.527217926862608*^9, 3.527217944327898*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", ".5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"h4", "/.", 
      RowBox[{"R", "\[Rule]", " ", 
       RowBox[{"r", "+", "a"}]}]}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "+", "a"}], "/.", 
  RowBox[{"res", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"res", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.526351991996937*^9, 3.526352037560801*^9}, {
   3.526352072582221*^9, 3.526352170135207*^9}, 3.52635223699496*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NMinimize", "::", "\<\"nrnum\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The function value \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(0.` \
\[InvisibleSpace]\\)\\) + \\(\\(0.00012816176397990162`\\\\ \
\[ImaginaryI]\\)\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not a real number \
at \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({r}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" = \\\\\\\"\\\", \\\"MT\
\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({\\(-0.5873471632943259`\\)}\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/NMinimize\\\", ButtonNote -> \
\\\"NMinimize::nrnum\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526352142167708*^9, 3.526352170491208*^9}, 
   3.526352237626122*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReplaceAll", "::", "\<\"reps\"\>"}], ":", 
  " ", "\<\"\[NoBreak]\\!\\(\\*StyleBox[\\!\\({0.010032706829952042`}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is neither a list of \
replacement rules nor a valid dispatch table, and so cannot be used for \
replacing.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/ReplaceAll/reps\\\", \
ButtonNote -> \\\"ReplaceAll::reps\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.526352142167708*^9, 3.526352170491208*^9}, 
   3.526352237666556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.5`", "\[InvisibleSpace]", "+", "r"}], "/.", "\[InvisibleSpace]", 
  "0.010032706829952042`"}]], "Output",
 CellChangeTimes->{{3.5263520009136963`*^9, 3.526352037911457*^9}, {
   3.5263520734901543`*^9, 3.5263521704955187`*^9}, 3.526352237713354*^9}],

Cell[BoxData["0.010032706829952042`"], "Output",
 CellChangeTimes->{{3.5263520009136963`*^9, 3.526352037911457*^9}, {
   3.5263520734901543`*^9, 3.5263521704955187`*^9}, 3.526352237751258*^9}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.526352124409133*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "+", "a2"}], ")"}], "^", "2"}]}], "/.", "subAi"}], "//",
     "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.52724764138953*^9, 3.527247704096445*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Jph", "2"], "+", 
     RowBox[{"2", " ", "Jph", " ", "Jps"}], "+", 
     SuperscriptBox["Jps", "2"], "+", 
     RowBox[{"2", " ", "P1", " ", "P2", " ", "P3"}], "-", 
     RowBox[{
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox[
             RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}], ")"}], 
      "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.527247658470542*^9, 3.527247672929574*^9}, 
   3.5272477049164467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cosh", "[", " ", 
  RowBox[{"ArcSinh", "[", 
   FractionBox[
    RowBox[{"2", " ", "P2"}], "M"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.527247842101461*^9, 3.527247843136798*^9}}],

Cell[BoxData[
 SqrtBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["P2", "2"]}], 
    SuperscriptBox["M", "2"]]}]]], "Output",
 CellChangeTimes->{3.527247843614861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "X"}], "]"}]}], ")"}], "/", "2"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"Cosh", "[", "X", "]"}], ")"}]}], "//", "Simplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.527247756011012*^9, 3.5272478068869047`*^9}, {
  3.527247876122527*^9, 3.527247898162808*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.527247795751211*^9, 3.527247807324586*^9}, {
  3.527247890493115*^9, 3.527247898451885*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "X"}], "]"}]}], ")"}], "/", "2"}], "]"}], "/.", 
   RowBox[{"X", "->", " ", 
    RowBox[{
     RowBox[{"ArcSinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "P2"}], "M"], "]"}], "/", "2"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.52724785657053*^9, 3.527247870881261*^9}, {
  3.527247903673789*^9, 3.52724793487568*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"1", "+", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["P2", "2"]}], 
       SuperscriptBox["M", "2"]]}]]}]], 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{{3.527247904054385*^9, 3.527247935094432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "-", "a2"}], ",", 
      RowBox[{"a1", "+", "a2"}]}], "}"}], "/.", "subAi"}], "/.", 
   RowBox[{"Jps", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.527309380158687*^9, 3.527309452125409*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["Jph", 
     RowBox[{
      RowBox[{"M", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "+", 
      RowBox[{"M", " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"ArcSinh", "[", 
          FractionBox[
           RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}]], ",", 
    RowBox[{"-", 
     FractionBox["Jph", 
      RowBox[{
       RowBox[{"M", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}], "-", 
       RowBox[{"M", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P1"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P2"}], "M"], "]"}]}], "]"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcSinh", "[", 
           FractionBox[
            RowBox[{"2", " ", "P3"}], "M"], "]"}]}], "]"}]}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.527309381146998*^9, 3.527309452355002*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "/.", "subM"}], "/.", "subAi"}], "/.", 
    RowBox[{"Jps", "\[Rule]", "0"}]}], "/.", "sub1"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "/.", "subA"}], "/.", "subCS"}], "/.", "sub1"}]}], "Input",
 CellChangeTimes->{{3.5273095009217787`*^9, 3.527309586409759*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"0.014962546874926758`", " ", "s1", " ", "s2", " ", "s3"}], 
    "f"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5273095015973682`*^9, 3.527309586755063*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Mu]", " ", 
    RowBox[{"Coth", "[", "d1", "]"}]}], "H1"], "+", 
  FractionBox[
   RowBox[{"0.1`", " ", "a1", " ", 
    RowBox[{"Cosh", "[", "d2", "]"}], " ", 
    RowBox[{"Cosh", "[", "d3", "]"}], " ", 
    RowBox[{"Csch", "[", "d1", "]"}]}], 
   RowBox[{"f", " ", "Hm"}]]}]], "Output",
 CellChangeTimes->{{3.5273095015973682`*^9, 3.527309586759017*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[Mu]"], "Input",
 CellChangeTimes->{{3.5273095034948072`*^9, 3.527309503581025*^9}}],

Cell[BoxData["\[Mu]"], "Output",
 CellChangeTimes->{3.527309504036797*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1438, 820},
WindowMargins->{{0, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (64-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 127, 1, 85, "Title"],
Cell[552, 18, 137, 1, 53, "Subtitle"],
Cell[692, 21, 116, 1, 32, "Subsubtitle"],
Cell[811, 24, 3554, 85, 161, "Input"],
Cell[CellGroupData[{
Cell[4390, 113, 134, 2, 73, "Section"],
Cell[4527, 117, 3056, 89, 141, "Input"],
Cell[7586, 208, 116, 1, 31, "Text"],
Cell[7705, 211, 5908, 169, 188, "Input"],
Cell[13616, 382, 607, 18, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14260, 405, 181, 4, 43, "Section"],
Cell[14444, 411, 657, 19, 91, "Text"],
Cell[15104, 432, 1075, 32, 77, "Input"],
Cell[16182, 466, 221, 5, 31, "Text"],
Cell[16406, 473, 2214, 60, 99, "Input"],
Cell[18623, 535, 1600, 47, 114, "Input"],
Cell[20226, 584, 329, 6, 51, "Text"],
Cell[20558, 592, 467, 11, 53, "Text"],
Cell[21028, 605, 1200, 35, 77, "Input"],
Cell[CellGroupData[{
Cell[22253, 644, 997, 33, 77, "Input"],
Cell[23253, 679, 889, 26, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24179, 710, 69, 1, 32, "Input"],
Cell[24251, 713, 307, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24595, 723, 410, 12, 32, "Input"],
Cell[25008, 737, 725, 13, 24, "Message"],
Cell[25736, 752, 727, 13, 24, "Message"],
Cell[26466, 767, 462, 11, 33, "Output"]
}, Open  ]],
Cell[26943, 781, 135, 1, 31, "Text"],
Cell[27081, 784, 977, 32, 76, "Input"],
Cell[28061, 818, 2187, 69, 105, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30285, 892, 89, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[30399, 897, 113, 1, 39, "Subsection"],
Cell[30515, 900, 569, 9, 71, "Text"],
Cell[31087, 911, 2828, 80, 130, "Input"],
Cell[33918, 993, 155, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[34098, 999, 1834, 50, 121, "Input"],
Cell[35935, 1051, 242, 4, 31, "Output"],
Cell[36180, 1057, 337, 6, 31, "Output"],
Cell[36520, 1065, 5104, 102, 267, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41673, 1173, 150, 2, 39, "Subsection"],
Cell[41826, 1177, 103, 1, 31, "Text"],
Cell[41932, 1180, 3617, 94, 121, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[45586, 1279, 150, 2, 31, "Subsection"],
Cell[45739, 1283, 199, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[45963, 1290, 5747, 149, 187, "Input"],
Cell[51713, 1441, 1065, 16, 31, "Output"],
Cell[52781, 1459, 1118, 18, 31, "Output"],
Cell[53902, 1479, 32813, 560, 263, "Output"]
}, Open  ]],
Cell[86730, 2042, 69, 1, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86848, 2049, 153, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[87026, 2055, 96, 1, 39, "Subsection"],
Cell[87125, 2058, 162, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[87312, 2064, 8797, 253, 319, "Input"],
Cell[96112, 2319, 652, 13, 31, "Output"],
Cell[96767, 2334, 545, 10, 40, "Output"],
Cell[97315, 2346, 20324, 356, 267, "Output"]
}, Open  ]],
Cell[117654, 2705, 160, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[117839, 2711, 7100, 212, 297, "Input"],
Cell[124942, 2925, 407, 9, 31, "Output"],
Cell[125352, 2936, 297, 6, 31, "Output"],
Cell[125652, 2944, 425, 9, 31, "Output"],
Cell[126080, 2955, 346, 7, 40, "Output"],
Cell[126429, 2964, 5686, 103, 240, "Output"]
}, Open  ]],
Cell[132130, 3070, 128, 2, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132295, 3077, 145, 2, 39, "Subsection"],
Cell[132443, 3081, 186, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[132654, 3087, 11156, 301, 407, "Input"],
Cell[143813, 3390, 1452, 22, 31, "Output"],
Cell[145268, 3414, 1378, 21, 31, "Output"],
Cell[146649, 3437, 31016, 532, 289, "Output"]
}, Open  ]],
Cell[177680, 3972, 95, 1, 32, "Input"],
Cell[177778, 3975, 84, 1, 31, "Text"],
Cell[177865, 3978, 91, 1, 32, "Input"],
Cell[177959, 3981, 92, 1, 32, "Input"],
Cell[178054, 3984, 186, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[178265, 3990, 9806, 284, 407, "Input"],
Cell[188074, 4276, 1056, 18, 31, "Output"],
Cell[189133, 4296, 993, 17, 31, "Output"],
Cell[190129, 4315, 17092, 306, 296, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[207282, 4628, 106, 1, 73, "Section"],
Cell[207391, 4631, 113, 1, 31, "Text"],
Cell[207507, 4634, 625, 17, 53, "Text"],
Cell[208135, 4653, 462, 13, 32, "Input"],
Cell[CellGroupData[{
Cell[208622, 4670, 8333, 245, 385, "Input"],
Cell[216958, 4917, 658, 11, 31, "Output"],
Cell[217619, 4930, 630, 10, 40, "Output"],
Cell[218252, 4942, 1229, 30, 31, "Output"],
Cell[219484, 4974, 8098, 144, 279, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[227631, 5124, 92, 1, 43, "Section"],
Cell[CellGroupData[{
Cell[227748, 5129, 114, 1, 39, "Subsection"],
Cell[227865, 5132, 110, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[228000, 5137, 10008, 291, 363, "Input"],
Cell[238011, 5430, 1186, 19, 31, "Output"],
Cell[239200, 5451, 1076, 17, 31, "Output"],
Cell[240279, 5470, 39965, 683, 279, "Output"]
}, Open  ]],
Cell[280259, 6156, 94, 1, 32, "Input"],
Cell[280356, 6159, 177, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[280558, 6167, 1007, 33, 99, "Input"],
Cell[281568, 6202, 288, 7, 31, "Output"],
Cell[281859, 6211, 287, 7, 31, "Output"],
Cell[282149, 6220, 287, 7, 31, "Output"],
Cell[282439, 6229, 286, 7, 31, "Output"]
}, Open  ]],
Cell[282740, 6239, 92, 1, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282869, 6245, 118, 1, 39, "Subsection"],
Cell[282990, 6248, 111, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[283126, 6253, 10505, 303, 385, "Input"],
Cell[293634, 6558, 628, 12, 31, "Output"],
Cell[294265, 6572, 520, 10, 31, "Output"],
Cell[294788, 6584, 39399, 675, 279, "Output"]
}, Open  ]],
Cell[334202, 7262, 91, 1, 32, "Input"],
Cell[334296, 7265, 94, 1, 32, "Input"],
Cell[334393, 7268, 94, 1, 32, "Input"],
Cell[334490, 7271, 94, 1, 32, "Input"],
Cell[334587, 7274, 92, 1, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334728, 7281, 154, 2, 73, "Section"],
Cell[334885, 7285, 2953, 78, 161, "Input"],
Cell[337841, 7365, 202, 5, 51, "Text"],
Cell[338046, 7372, 217, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[338288, 7379, 11545, 330, 429, "Input"],
Cell[349836, 7711, 913, 15, 31, "Output"],
Cell[350752, 7728, 791, 13, 31, "Output"],
Cell[351546, 7743, 38798, 657, 281, "Output"]
}, Open  ]],
Cell[390359, 8403, 125, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[390509, 8408, 10180, 301, 407, "Input"],
Cell[400692, 8711, 411, 8, 31, "Output"],
Cell[401106, 8721, 281, 6, 31, "Output"],
Cell[401390, 8729, 17163, 310, 297, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418590, 9044, 94, 1, 32, "Input"],
Cell[418687, 9047, 857, 15, 31, "Output"]
}, Open  ]],
Cell[419559, 9065, 117, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[419701, 9070, 16154, 471, 605, "Input"],
Cell[435858, 9543, 1016, 19, 31, "Output"],
Cell[436877, 9564, 799, 14, 31, "Output"],
Cell[437679, 9580, 38874, 661, 281, "Output"]
}, Open  ]],
Cell[476568, 10244, 98, 1, 32, "Input"],
Cell[476669, 10247, 145, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[476839, 10253, 9902, 292, 385, "Input"],
Cell[486744, 10547, 519, 10, 31, "Output"],
Cell[487266, 10559, 392, 7, 31, "Output"],
Cell[487661, 10568, 29831, 512, 281, "Output"]
}, Open  ]],
Cell[517507, 11083, 106, 1, 31, "Text"],
Cell[517616, 11086, 163, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[517804, 11092, 10263, 295, 363, "Input"],
Cell[528070, 11389, 1266, 20, 31, "Output"],
Cell[529339, 11411, 1143, 18, 31, "Output"],
Cell[530485, 11431, 37525, 639, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568047, 12075, 1211, 35, 77, "Input"],
Cell[569261, 12112, 481, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569779, 12128, 206, 6, 32, "Input"],
Cell[569988, 12136, 258, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570283, 12148, 94, 1, 32, "Input"],
Cell[570380, 12151, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570487, 12157, 152, 3, 32, "Input"],
Cell[570642, 12162, 2592, 80, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573271, 12247, 121, 2, 32, "Input"],
Cell[573395, 12251, 1235, 35, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[574667, 12291, 238, 7, 32, "Input"],
Cell[574908, 12300, 311, 10, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[575268, 12316, 104, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[575397, 12321, 10611, 309, 442, "Input"],
Cell[586011, 12632, 475, 10, 33, "Output"],
Cell[586489, 12644, 597, 12, 31, "Output"],
Cell[587089, 12658, 1069, 16, 24, "Message"],
Cell[588161, 12676, 9055, 250, 357, "Output"],
Cell[597219, 12928, 1022, 17, 27, "Message"],
Cell[598244, 12947, 325, 5, 31, "Output"],
Cell[598572, 12954, 311, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598920, 12963, 667, 18, 121, "Input"],
Cell[599590, 12983, 998, 17, 24, "Message"],
Cell[600591, 13002, 659, 11, 24, "Message"],
Cell[601253, 13015, 286, 5, 31, "Output"],
Cell[601542, 13022, 192, 2, 31, "Output"]
}, Open  ]],
Cell[601749, 13027, 69, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[601843, 13032, 335, 10, 32, "Input"],
Cell[602181, 13044, 3355, 100, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605573, 13149, 210, 5, 54, "Input"],
Cell[605786, 13156, 205, 7, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606028, 13168, 475, 14, 32, "Input"],
Cell[606506, 13184, 143, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606686, 13191, 518, 16, 54, "Input"],
Cell[607207, 13209, 315, 11, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607559, 13225, 317, 9, 32, "Input"],
Cell[607879, 13236, 2868, 86, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[610784, 13327, 390, 11, 55, "Input"],
Cell[611177, 13340, 231, 6, 47, "Output"],
Cell[611411, 13348, 408, 11, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[611856, 13364, 99, 1, 32, "Input"],
Cell[611958, 13367, 74, 1, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


